Exact transformation-optics representation of the Ellis wormhole and limits of finite-device scattering emulation

We derive a global isotropic representation of the ultrastatic Ellis wormhole and establish which features of its electromagnetic response can, and cannot, be reproduced by a finite device. An orientation-preserving coordinate map sends the signed proper-radial line to a punctured Euclidean chart with refractive index $n(\rho)=1+a^2/(4\rho^2)$. Through the Pleba\'nski correspondence, this gives the exact impedance-matched continuum medium $\varepsilon_r=\mu_r=n(\rho)\mathbf{I}$ and its full vector-Maxwell operator. For the ideal two-ended geometry, we derive the electromagnetic radial operator, establish its spectral properties, and express its scattering amplitudes through Jost solutions and Wronskians. Nonzero transmission into the second asymptotic end implies $|R_{\rm id}|<1$ at every real frequency, whereas a regular, lossless finite one-port has unit-modulus reflection. The reverse triangle inequality therefore yields a strictly positive lower bound on the complex reflection-amplitude mismatch. This theorem applies to the stated lossless single-port class and is not extended to lossy or multiport realizations. We compute converged multipole scattering data and establish the low-frequency threshold scaling $|T_L|^2\propto(\omega a/c)^{4L+2}$, with coefficients independently validated for $L=1,2,3,4$. The transmission cross section tends to $\pi a^2$, while the ideal profile's total scattering cross section has a logarithmic forward divergence. We also construct a smooth finite-shell target and derive an exact finite-band constitutive-error formula for a calibrated passive Lorentz model. The constitutive benchmark is kept distinct from scattering equivalence throughout.

==> anc/README.md <==
# Ancillary files: codes and data

Guvendi, Furtado, and Mustafa, "Exact transformation-optics representation of the
Ellis wormhole and limits of finite-device scattering emulation".

## python/ — Sec. V.A, Table I, Figs. 2–4
Requires Python 3 with numpy, scipy, matplotlib and mpmath. Run from `python/`.

| Script | Produces |
|---|---|
| `ellis_core.py` | Solver: Jost solution with Riccati–Hankel matching, complex R and T, S-matrix elements, transmission cross section, phase shifts |
| `run_study.py` | Table I data, greybody factors (Fig. 3), low-frequency law, cross sections and phase shifts (Fig. 4), WKB comparison. Takes about 30 min on 2 cores; parts A–E can be selected, e.g. `python3 run_study.py AE` |
| `convergence_study.py` | Fig. 2 data. The reference value R_inf is the Richardson extrapolation (8 R_4000 − R_2000)/7 of tight-tolerance (3e-14) Riccati–Hankel runs, which lies outside the plotted range 20 ≤ X ≤ 2000. Also checks the accuracy of Table I (`data/table1_check.csv`) |
| `tolerance_check.py` | Shows why the reference needs tight tolerances: at rtol = 1e-12 the accumulated integration error is about 1e-10 at X ~ 1000 |
| `mp_check.py` | Independent check of the integrator with a 25-digit Taylor-series solver (mpmath) |
| `lowq_coeff.py` | Zero-energy connection coefficients behind the low-frequency law, Eq. (42) |
| `make_figures.py` | Figs. 2–4 from the files in `data/` |

`data/` holds all computed values in CSV/JSON form; the column headers describe each file.

## matlab/ — Fig. 1
`fig1_main_results.m` generates Fig. 1 (panels a–f) and the numerical values quoted for
the finite-shell Lorentz model (N_max, delta_mat).


==> anc/matlab/fig1_main_results.m <==
% matlab code for fig1.eps and numerical values are attached below------------------

clear; close all; clc;


a  = 1;
c = 1;

rho_min = 0.12*a;
rho_1   = 0.22*a;
rho_2   = 2.50*a;
rho_max = 3.00*a;

omega_minus = 0.50*c/a;
omega_plus = 3.00*c/a;
omega_c   = 1.00*c/a;
Omega_0   = 4.00*c/a;
gamma     = 0.25*c/a;

q_minus = omega_minus*a/c;
q_plus = omega_plus*a/c;
q_c = omega_c*a/c;

X_scatter = 500;
n_q       = 100;
ode_rel_tol = 2e-12;
ode_abs_tol = 2e-14;

q_bench = [0.5 1.0 2.0 3.0];
X_ref = [100 500 1000 2000];

R_table = [ ...
    0.999460073988, 0.999459648827, 0.999459663739, 0.999459661501; ...
    0.912443938964, 0.912427141255, 0.912427194242, 0.912427359675; ...
    0.011752119072, 0.011748794539, 0.011748786547, 0.011748740275; ...
    5.187323586e-5, 5.173541373e-5, 5.172765737e-5, 5.172888448e-5];

assert(a > 0 && c > 0, 'Require a>0 and c>0.');
assert(rho_min > 0 && rho_min < rho_1 && rho_1 < rho_2 && rho_2 < rho_max, ...
    'Require 0 < rho_min < rho_1 < rho_2 < rho_max.');
assert(omega_minus > 0 && omega_minus <= omega_c && omega_c <= omega_plus, ...
    'Require 0 < omega_minus <= omega_c <= omega_plus.');
assert(Omega_0 > omega_plus && gamma > 0, ...
    'Require Omega_0 > omega_plus and gamma > 0.');


C.ink      = [0.12 0.15 0.19];
C.blue     = [0.00 0.36 0.62];
C.vermilion= [0.82 0.25 0.16];
C.teal     = [0.00 0.48 0.42];
C.violet   = [0.43 0.31 0.62];
C.gold     = [0.82 0.58 0.10];
C.gray     = [0.43 0.46 0.49];
C.lightgray= [0.72 0.74 0.76];
C.white    = [1.00 1.00 1.00];

set(groot,'defaultFigureColor','w');
set(groot,'defaultAxesFontName','Arial');
set(groot,'defaultTextFontName','Arial');
set(groot,'defaultAxesFontSize',9);
set(groot,'defaultTextFontSize',9);
set(groot,'defaultAxesLineWidth',0.7);
set(groot,'defaultLineLineWidth',1.0);
set(groot,'defaultAxesTickDir','in');
set(groot,'defaultAxesTickLength',[0.014 0.014]);
set(groot,'defaultAxesBox','on');
set(groot,'defaultLegendBox','off');
set(groot,'defaultLegendFontName','Arial');
set(groot,'defaultLegendFontSize',8);


u_index = logspace(log10(0.055),log10(8),900);
n_ideal = 1 + 1./(4*u_index.^2);

u_map = logspace(-2,1.1,1000);
l_map = u_map - 1./(4*u_map);

x_pot = linspace(-8,8,1600);
L_list = [1 2 3];
V_pot = zeros(numel(L_list),numel(x_pot));
for k = 1:numel(L_list)
    L = L_list(k);
    V_pot(k,:) = L*(L+1)./(1+x_pot.^2);
end

L_scatter = 1;
lambda_scatter = L_scatter*(L_scatter+1);

q_grid = unique([linspace(q_minus,q_plus,n_q), q_bench]);
R_prob = nan(size(q_grid));
T_prob = nan(size(q_grid));
epsilon_F = nan(size(q_grid));

R_matrix = nan(numel(q_bench),numel(X_ref));
T_matrix = nan(numel(q_bench),numel(X_ref));
epsilon_F_matrix = nan(numel(q_bench),numel(X_ref));

for iq = 1:numel(q_grid)
    q = q_grid(iq);

    y0 = [exp(1i*q*X_scatter); 1i*q*exp(1i*q*X_scatter)];
    opts = odeset('RelTol',ode_rel_tol,'AbsTol',ode_abs_tol, ...
                  'MaxStep',min(0.25,pi/(8*q)));
    rhs = @(xx,y) [y(2); (lambda_scatter./(1+xx.^2)-q^2).*y(1)];

    [~,Y] = ode45(rhs,[X_scatter -X_scatter],y0,opts);
    psi_left = Y(end,1);
    dpsi_left = Y(end,2);
    xL = -X_scatter;

    A_coef = 0.5*exp(-1i*q*xL)*(psi_left + dpsi_left/(1i*q));
    B_coef = 0.5*exp( 1i*q*xL)*(psi_left - dpsi_left/(1i*q));

    R_coef = B_coef/A_coef;
    T_coef = 1/A_coef;
    R_prob(iq) = abs(R_coef)^2;
    T_prob(iq) = abs(T_coef)^2;
    epsilon_F(iq) = abs(R_prob(iq)+T_prob(iq)-1);

    ib = find(abs(q_bench-q) < 10*eps(max(1,abs(q))),1);
    if ~isempty(ib)
        for ix = 1:numel(X_ref)
            X_now = X_ref(ix);
            y0b = [exp(1i*q*X_now); 1i*q*exp(1i*q*X_now)];
            optsB = odeset('RelTol',ode_rel_tol,'AbsTol',ode_abs_tol, ...
                           'MaxStep',min(0.25,pi/(8*q)));
            [~,Yb] = ode45(rhs,[X_now -X_now],y0b,optsB);

            psi_left_b = Yb(end,1);
            dpsi_left_b = Yb(end,2);
            xLb = -X_now;

            A_b = 0.5*exp(-1i*q*xLb)*(psi_left_b+dpsi_left_b/(1i*q));
            B_b = 0.5*exp( 1i*q*xLb)*(psi_left_b-dpsi_left_b/(1i*q));

            R_matrix(ib,ix) = abs(B_b/A_b)^2;
            T_matrix(ib,ix) = abs(1/A_b)^2;
            epsilon_F_matrix(ib,ix) = abs(R_matrix(ib,ix)+T_matrix(ib,ix)-1);
        end
    end
end

R_table_2000 = R_table(:,4).';
bound_from_R_table = 1-sqrt(R_table_2000);


rho_shell = linspace(0,rho_max,3000);

z_1 = (rho_shell-rho_min)./(rho_1-rho_min);
z_2 = (rho_shell-rho_2)./(rho_max-rho_2);

p_1 = zeros(size(z_1));
idx = z_1 > 0;
p_1(idx) = exp(-1./z_1(idx));

p_1b = zeros(size(z_1));
idx = (1-z_1) > 0;
p_1b(idx) = exp(-1./(1-z_1(idx)));

eta_1 = zeros(size(z_1));
den1 = p_1+p_1b;
idx = den1 > 0;
eta_1(idx) = p_1(idx)./den1(idx);
eta_1(z_1>=1) = 1;

p_2 = zeros(size(z_2));
idx = z_2 > 0;
p_2(idx) = exp(-1./z_2(idx));

p_2b = zeros(size(z_2));
idx = (1-z_2) > 0;
p_2b(idx) = exp(-1./(1-z_2(idx)));

eta_2 = zeros(size(z_2));
den2 = p_2+p_2b;
idx = den2 > 0;
eta_2(idx) = p_2(idx)./den2(idx);
eta_2(z_2>=1) = 1;

S_shell = min(1,max(0,eta_1.*(1-eta_2)));
N_shell = ones(size(rho_shell));
active = rho_shell > 0;
N_shell(active) = 1 + S_shell(active).*a^2./(4*rho_shell(active).^2);
N_max_grid = max(N_shell);

p_fun = @(z) exp(-1./z).*(z>0);
eta_fun = @(z) p_fun(z)./(p_fun(z)+p_fun(1-z));
S_fun = @(rr) eta_fun((rr-rho_min)./(rho_1-rho_min)) .* ...
             (1-eta_fun((rr-rho_2)./(rho_max-rho_2)));
N_fun = @(rr) 1 + S_fun(rr).*a^2./(4*rr.^2);
rho_candidate = fminbnd(@(rr)-N_fun(rr),rho_min,rho_1, ...
    optimset('TolX',1e-12,'Display','off'));
N_max_transition = N_fun(rho_candidate);
N_max_plateau = 1 + a^2/(4*rho_1^2);
N_max = max([N_max_grid,N_max_transition,N_max_plateau]);

assert(all(isfinite(N_shell)) && min(N_shell) >= 1-1e-12, ...
    'The shell target should be finite and N(rho)>=1.');
assert(abs(N_shell(1)-1) < 1e-12 && abs(N_shell(end)-1) < 1e-12, ...
    'The regularized target should return to vacuum in the core and exterior.');


Delta_c = Omega_0^2 - omega_c^2;
A_c = (Delta_c^2 + gamma^2*omega_c^2)/Delta_c;

omega_band = linspace(omega_minus,omega_plus,900);
q_band = omega_band*a/c;
D_band = Omega_0^2 - omega_band.^2;
frequency_factor = sqrt((A_c-D_band).^2+(gamma*omega_band).^2) ./ ...
                   sqrt(D_band.^2+(gamma*omega_band).^2);
delta_mat_curve = (1-1/N_max)*frequency_factor;

U = Omega_0^2;
B = gamma^2;
x_minus = omega_minus^2;
x_plus  = omega_plus^2;
disc = A_c^2 - 2*A_c*B + 4*B*U;
x_candidates = [x_minus x_plus];
if disc >= 0
    x_stat = [(2*U-A_c-sqrt(disc))/2, ...
              (2*U-A_c+sqrt(disc))/2];
    x_candidates = [x_candidates, ...
        x_stat(x_stat >= x_minus & x_stat <= x_plus)];
end
G_candidate = ((A_c-U+x_candidates).^2+B*x_candidates) ./ ...
              ((U-x_candidates).^2+B*x_candidates);
delta_mat_worst = (1-1/N_max)*sqrt(max(G_candidate));

fig = figure('Units','centimeters','Position',[1 1 24.0 15.8], ...
    'Color','w','Renderer','painters', ...
    'Name','Ellis wormhole — main results');
tl = tiledlayout(fig,2,3,'TileSpacing','compact','Padding','compact');
tl.Position = [0.045 0.075 0.925 0.825];

ax1 = nexttile(tl,1);
loglog(ax1,u_index,n_ideal,'Color',C.blue,'LineWidth',1.0);
hold(ax1,'on');
plot(ax1,[0.5 0.5],[1 2],'--','Color',C.gold,'LineWidth',1.0);
plot(ax1,0.5,2,'o','MarkerSize',5.5,'MarkerFaceColor',C.gold, ...
    'MarkerEdgeColor',C.ink,'LineWidth',1.0);
grid(ax1,'on'); grid(ax1,'minor'); box(ax1,'on');
xlabel(ax1,'Isotropic radius  u = \rho/a');
ylabel(ax1,'Refractive index  n(u)');
title(ax1,'(a) Exact isotropic index','FontWeight','bold');
text(ax1,0.075,5.8e1,'n(u)=1+1/(4u^2)', ...
    'FontSize',8.5,'Color',C.blue,'BackgroundColor','w');
text(ax1,0.62,2.45,'Throat: u=1/2, n=2', ...
    'FontSize',8,'Color',C.ink,'BackgroundColor','w');
set(ax1,'XMinorTick','on','YMinorTick','on','TickDir','in', ...
    'FontName','Arial','FontSize',8.5,'LineWidth',0.7, ...
    'GridAlpha',0.14,'MinorGridAlpha',0.07);

ax2 = nexttile(tl,2);
semilogx(ax2,u_map,l_map,'Color',C.violet,'LineWidth',1.0);
hold(ax2,'on');
plot(ax2,[min(u_map) max(u_map)],[0 0],':','Color',C.gray,'LineWidth',1.0);
plot(ax2,[0.5 0.5],ylim(ax2),'--','Color',C.gold,'LineWidth',1.0);
plot(ax2,0.5,0,'o','MarkerSize',5.5,'MarkerFaceColor',C.gold, ...
    'MarkerEdgeColor',C.ink,'LineWidth',1.0);
grid(ax2,'on'); grid(ax2,'minor'); box(ax2,'on');
xlabel(ax2,'Isotropic radius  u = \rho/a');
ylabel(ax2,'Proper radius  l/a');
title(ax2,'(b) Global radial-coordinate map','FontWeight','bold');
text(ax2,0.015,-12,'u \rightarrow 0^+: l/a \rightarrow -\infty', ...
    'FontSize',7.8,'Color',C.ink,'BackgroundColor','w');
text(ax2,0.70,8,'u \rightarrow \infty: l/a \rightarrow +\infty', ...
    'FontSize',7.8,'Color',C.ink,'BackgroundColor','w');
set(ax2,'XMinorTick','on','YMinorTick','on','TickDir','in', ...
    'FontName','Arial','FontSize',8.5,'LineWidth',0.7, ...
    'GridAlpha',0.14,'MinorGridAlpha',0.07);

ax3 = nexttile(tl,3);
hold(ax3,'on');
plot(ax3,x_pot,V_pot(1,:),'Color',C.blue,'LineWidth',1.0,'DisplayName','L=1');
plot(ax3,x_pot,V_pot(2,:),'Color',C.vermilion,'LineWidth',1.0,'DisplayName','L=2');
plot(ax3,x_pot,V_pot(3,:),'Color',C.teal,'LineWidth',1.0,'DisplayName','L=3');
grid(ax3,'on'); grid(ax3,'minor'); box(ax3,'on');
xlabel(ax3,'Dimensionless proper radius  x=l/a');
ylabel(ax3,'Potential  V_L(x)');
title(ax3,'(c) Electromagnetic radial potential','FontWeight','bold');
legend(ax3,'Location','northeast','FontSize',8,'Box','off');
set(ax3,'XMinorTick','on','YMinorTick','on','TickDir','in', ...
    'FontName','Arial','FontSize',8.5,'LineWidth',0.7, ...
    'GridAlpha',0.14,'MinorGridAlpha',0.07);

ax4 = nexttile(tl,4);
hold(ax4,'on');
plot(ax4,q_grid,R_prob,'Color',C.blue,'LineWidth',1.0, ...
    'DisplayName',sprintf('|R_X|^2, MATLAB, X=%g',X_scatter));
plot(ax4,q_grid,T_prob,'Color',C.vermilion,'LineWidth',1.0, ...
    'DisplayName',sprintf('|T_X|^2, MATLAB, X=%g',X_scatter));
plot(ax4,q_bench,R_table_2000,'s','MarkerSize',5.2, ...
    'MarkerFaceColor','w','MarkerEdgeColor',C.ink,'LineWidth',1.0, ...
    'DisplayName','Manuscript data, X=2000');
xlim(ax4,[q_minus q_plus]); ylim(ax4,[-0.025 1.045]);
grid(ax4,'on'); grid(ax4,'minor'); box(ax4,'on');
xlabel(ax4,'Dimensionless frequency  q=\omega a/c');
ylabel(ax4,'Scattering probability');
title(ax4,'(d) L=1 two-ended scattering','FontWeight','bold');
legend(ax4,'Location','southwest','FontSize',7.1,'Box','off');
text(ax4,0.04,0.94,'Finite-X estimate; not infinite-domain certified', ...
    'Units','normalized','FontSize',7.4,'Color',C.gray, ...
    'VerticalAlignment','top','BackgroundColor','w');
set(ax4,'XMinorTick','on','YMinorTick','on','TickDir','in', ...
    'FontName','Arial','FontSize',8.5,'LineWidth',0.7, ...
    'GridAlpha',0.14,'MinorGridAlpha',0.07);

ax5 = nexttile(tl,5);
hold(ax5,'on');
plot(ax5,q_bench,bound_from_R_table,'o-','Color',C.violet, ...
    'MarkerFaceColor',C.violet,'MarkerEdgeColor','w', ...
    'MarkerSize',5.5,'LineWidth',1.0);
for k = 1:numel(q_bench)
    if bound_from_R_table(k) < 0.01
        dy = 0.035;
    else
        dy = 0.025;
    end
    text(ax5,q_bench(k)+0.045,bound_from_R_table(k)+dy, ...
        sprintf('%.3g',bound_from_R_table(k)), ...
        'FontSize',7.8,'Color',C.violet,'VerticalAlignment','bottom');
end
xlim(ax5,[0.35 3.35]); ylim(ax5,[0 1.08]);
grid(ax5,'on'); grid(ax5,'minor'); box(ax5,'on');
xlabel(ax5,'Dimensionless frequency  q=\omega a/c');
ylabel(ax5,'Estimated bound  1-|R_{id}|');
title(ax5,'(e) Lossless one-port mismatch bound','FontWeight','bold');
text(ax5,0.04,0.07,'Estimated from manuscript X=2000 data', ...
    'Units','normalized','FontSize',7.6,'Color',C.gray, ...
    'BackgroundColor','w');
set(ax5,'XMinorTick','on','YMinorTick','on','TickDir','in', ...
    'FontName','Arial','FontSize',8.5,'LineWidth',0.7, ...
    'GridAlpha',0.14,'MinorGridAlpha',0.07);

ax6 = nexttile(tl,6);
hold(ax6,'on');
plot(ax6,q_band,delta_mat_curve,'Color',C.teal,'LineWidth',1.0, ...
    'DisplayName','Relative constitutive error');
plot(ax6,[q_minus q_plus],[delta_mat_worst delta_mat_worst],'--', ...
    'Color',C.vermilion,'LineWidth',1.0, ...
    'DisplayName','Worst case over band');
plot(ax6,q_c,interp1(q_band,delta_mat_curve,q_c),'o', ...
    'MarkerSize',5.2,'MarkerFaceColor',C.gold, ...
    'MarkerEdgeColor',C.ink,'LineWidth',1.0, ...
    'DisplayName','Design frequency');
grid(ax6,'on'); grid(ax6,'minor'); box(ax6,'on');
xlabel(ax6,'Dimensionless frequency  q=\omega a/c');
ylabel(ax6,'Relative material error  \delta_{mat}(q)');
title(ax6,'(f) Calibrated Lorentz material error','FontWeight','bold');
legend(ax6,'Location','northwest','FontSize',7.2,'Box','off');
text(ax6,0.97,0.06,sprintf('N_{max}=%.3g',N_max), ...
    'Units','normalized','HorizontalAlignment','right', ...
    'FontSize',7.8,'Color',C.ink,'BackgroundColor','w');
text(ax6,0.97,0.15,sprintf('worst band error = %.3g',delta_mat_worst), ...
    'Units','normalized','HorizontalAlignment','right', ...
    'FontSize',7.8,'Color',C.vermilion,'BackgroundColor','w');
set(ax6,'XMinorTick','on','YMinorTick','on','TickDir','in', ...
    'FontName','Arial','FontSize',8.5,'LineWidth',0.7, ...
    'GridAlpha',0.14,'MinorGridAlpha',0.07);

drawnow;
p6 = ax6.Position;
insetPos = [p6(1)+0.60*p6(3), p6(2)+0.48*p6(4), ...
            0.34*p6(3), 0.30*p6(4)];
axInset = axes('Parent',fig,'Position',insetPos,'Color','w', ...
    'Box','on','FontName','Arial','FontSize',6.5, ...
    'LineWidth',0.7,'TickDir','in','XMinorTick','on','YMinorTick','on');
plot(axInset,rho_shell,N_shell,'Color',C.blue,'LineWidth',1.0);
xlim(axInset,[0 rho_max]);
ylim(axInset,[0.95 max(2.0,1.08*N_max)]);
title(axInset,'Finite-shell target','FontSize',6.5,'FontWeight','normal');
xlabel(axInset,'\rho/a','FontSize',6.5);
ylabel(axInset,'N','FontSize',6.5);
grid(axInset,'on');
axInset.GridAlpha = 0.12;
axInset.MinorGridAlpha = 0.06;
box(axInset,'on');


set(fig,'InvertHardcopy','off');
drawnow;

try
    exportgraphics(fig,'ellis_wormhole_main_results.pdf','ContentType','vector');
    exportgraphics(fig,'ellis_wormhole_main_results.png','Resolution',600);
catch
    print(fig,'ellis_wormhole_main_results.pdf','-dpdf','-painters');
    print(fig,'ellis_wormhole_main_results.png','-dpng','-r600');
end

absolute_difference = abs(R_matrix-R_table);
max_benchmark_difference = max(absolute_difference(:));
max_benchmark_flux = max(epsilon_F_matrix(:));

fprintf('\n============================================================\n');
fprintf('ELLIS WORMHOLE FIGURE: NUMERICAL DIAGNOSTICS\n');
fprintf('============================================================\n');
fprintf('L=1 scattering curve endpoint X = %g\n',X_scatter);
fprintf('Number of frequency samples including benchmark points = %d\n',numel(q_grid));
fprintf('ode45 tolerances: RelTol = %.1e, AbsTol = %.1e\n',ode_rel_tol,ode_abs_tol);
fprintf('Maximum flux residual on plotted curve = %.3e\n',max(epsilon_F));
fprintf('Maximum flux residual in endpoint benchmark runs = %.3e\n',max_benchmark_flux);
fprintf('Maximum absolute difference from manuscript finite-X table = %.3e\n', ...
    max_benchmark_difference);
fprintf('\nMATLAB ode45 reflection probabilities (rows q, columns X):\n');
disp(array2table(R_matrix,'VariableNames',{'X100','X500','X1000','X2000'}, ...
    'RowNames',{'q0p5','q1','q2','q3'}));
fprintf('Manuscript table values (same ordering):\n');
disp(array2table(R_table,'VariableNames',{'X100','X500','X1000','X2000'}, ...
    'RowNames',{'q0p5','q1','q2','q3'}));
fprintf('Refined smooth-shell target index N_max = %.10g\n',N_max);
fprintf('Plot-grid maximum of N(rho) = %.10g\n',N_max_grid);
fprintf('Worst-case relative constitutive error over omega in [%.3g, %.3g] = %.10g\n', ...
    omega_minus,omega_plus,delta_mat_worst);
fprintf('Design frequency q_c = %.3g; Omega_0 = %.3g; gamma = %.3g\n', ...
    q_c,Omega_0,gamma);
fprintf('Files exported: ellis_wormhole_main_results.pdf and .png\n');
fprintf('============================================================\n');

==> anc/python/convergence_study.py <==
"""Convergence study for Fig. 2 (L=1), with a reference that is independent of the plotted range.

Reference R_inf: Riccati-Hankel (RH) matching with tight tolerances (rtol=3e-14, atol=3e-16) at
X=2000 and X=4000, combined by Richardson extrapolation for the X^-3 truncation error,
R_inf = (8 R_4000 - R_2000)/7.  The plotted endpoints run from X=20 to X=2000 < 4000.
Plotted RH points also use the tight tolerances, so they show the truncation error rather than
the accumulated integrator error (which reaches ~1e-10 at X~1000 for rtol=1e-12).
Outputs: data/convergence_L1.csv, data/convergence_reference.json, data/table1_check.csv
"""
import numpy as np, json
from multiprocessing import Pool
from ellis_core import amplitudes

QB = (0.5, 1.0, 2.0, 3.0)
TIGHT = dict(rtol=3e-14, atol=3e-16)
XS = np.unique(np.round(np.logspace(np.log10(20), np.log10(2000), 13)))

def job(a):
    q, X, m, tight = a
    kw = TIGHT if tight else {}
    R, T = amplitudes(q, 1, X, m, **kw)
    return q, X, m, tight, R, T

if __name__ == "__main__":
    jobs = [(q, X, "rh", True) for q in QB for X in (2000.0, 4000.0)]
    jobs += [(q, X, m, m == "rh") for q in QB for X in XS for m in ("pw", "rh")]
    jobs += [(q, X, "rh", False) for q in QB for X in (500.0, 1000.0)]      # Table I settings
    with Pool(2) as p:
        res = p.map(job, jobs)
    d = {(q, X, m, t): (R, T) for q, X, m, t, R, T in res}
    ref = {}
    for q in QB:
        R2, R4 = d[(q, 2000.0, "rh", True)][0], d[(q, 4000.0, "rh", True)][0]
        ref[q] = (8*R4 - R2)/7
    json.dump({str(q): {"ReR": ref[q].real, "ImR": ref[q].imag, "absR2": abs(ref[q])**2,
                        "richardson_correction": abs(ref[q] - d[(q, 4000.0, "rh", True)][0])}
               for q in QB}, open("data/convergence_reference.json", "w"), indent=1)
    rows = []
    for q in QB:
        for X in XS:
            for m in ("pw", "rh"):
                R = d[(q, X, m, m == "rh")][0]
                rows.append([q, X, 0 if m == "pw" else 1, abs(R - ref[q]), abs(abs(R)**2 - abs(ref[q])**2)])
    np.savetxt("data/convergence_L1.csv", np.array(rows), delimiter=",",
               header="q,X,method(0=plane-wave,1=Riccati-Hankel tight tol),|R_X-R_ref|,||R_X|^2-|R_ref|^2|",
               comments="")
    tab = []
    for q in QB:
        R1, T1 = d[(q, 1000.0, "rh", False)]
        R5, _ = d[(q, 500.0, "rh", False)]
        tab.append([q, abs(R1 - ref[q]), abs(abs(R1)**2 - abs(ref[q])**2), abs((1-abs(R1)) - (1-abs(ref[q]))),
                    abs(R5 - R1), abs(abs(R5)**2 - abs(R1)**2), abs(abs(R1)**2 + abs(T1)**2 - 1)])
        print(f"q={q}: ref R = {ref[q].real:.10f}{ref[q].imag:+.10f}i  |R|^2={abs(ref[q])**2:.13e}  1-|R|={1-abs(ref[q]):.10e}")
    np.savetxt("data/table1_check.csv", np.array(tab), delimiter=",",
               header="q,|R1000-Rref|,||R1000|^2-|Rref|^2|,|d(1-|R|)|,|R500-R1000|,||R500|^2-|R1000|^2|,flux_residual_X1000",
               comments="", fmt="%.3e")
    print(open("data/table1_check.csv").read())
    for q in QB:
        r = [row for row in rows if row[0] == q]
        print(q, "pw@2000=%.2e" % [x for x in r if x[1] == 2000 and x[2] == 0][0][3],
              "rh@1000ish=%.2e" % min((x for x in r if x[2] == 1), key=lambda x: abs(x[1]-1000))[3],
              "rh@2000=%.2e" % [x for x in r if x[1] == 2000 and x[2] == 1][0][3])


==> anc/python/data/benchmark_L1.csv <==
q,ReR,ImR,|R|^2,|T|^2,flux_residual,|dR2|_(X500-X1000),1-|R|
5.000000000000000e-01,9.787953454841395e-01,2.035174040553857e-01,9.994596620948591e-01,5.403379051508709e-04,9.992007221626409e-15,5.373479439185758e-14,2.702054580652202e-04
1.000000000000000e+00,5.779722006589848e-01,7.605100200732900e-01,9.124273553664659e-01,8.757264463481766e-02,1.283639861071606e-12,6.803446694902959e-13,4.478936596870642e-02
2.000000000000000e+00,-1.074202883855319e-01,1.447841741546592e-02,1.174874292768731e-02,9.882512571048604e-01,3.254774227912094e-11,1.596205806420059e-13,8.916083816538967e-01
3.000000000000000e+00,-6.342422434002193e-03,-3.391597158417455e-03,5.172925361631966e-05,9.999482707955843e-01,4.920064355928844e-11,2.612740888441670e-14,9.928076948329260e-01


==> anc/python/data/convergence_L1.csv <==
q,X,method(0=plane-wave,1=Riccati-Hankel tight tol),|R_X-R_ref|,||R_X|^2-|R_ref|^2|
5.000000000000000000e-01,2.000000000000000000e+01,0.000000000000000000e+00,1.899259574052832855e-01,1.289250465830171777e-06
5.000000000000000000e-01,2.000000000000000000e+01,1.000000000000000000e+00,1.432265147973148169e-04,5.633378208358408301e-09
5.000000000000000000e-01,2.900000000000000000e+01,0.000000000000000000e+00,1.418285906691154064e-01,2.772769932102292501e-06
5.000000000000000000e-01,2.900000000000000000e+01,1.000000000000000000e+00,5.928215771592397205e-05,3.624055389117586401e-09
5.000000000000000000e-01,4.300000000000000000e+01,0.000000000000000000e+00,9.442091918986812715e-02,1.737850495731052547e-06
5.000000000000000000e-01,4.300000000000000000e+01,1.000000000000000000e+00,1.759949527332599155e-05,8.989062827424731950e-10
5.000000000000000000e-01,6.300000000000000000e+01,0.000000000000000000e+00,6.307327164840619005e-02,9.996869003714436985e-07
5.000000000000000000e-01,6.300000000000000000e+01,1.000000000000000000e+00,5.240873584242324243e-06,2.551195921185467341e-10
5.000000000000000000e-01,9.300000000000000000e+01,0.000000000000000000e+00,4.339146746216836215e-02,2.609549935028709911e-07
5.000000000000000000e-01,9.300000000000000000e+01,1.000000000000000000e+00,1.703664475847583814e-06,2.908595586603723859e-11
5.000000000000000000e-01,1.360000000000000000e+02,0.000000000000000000e+00,2.959886207875121050e-02,9.941131007273895648e-08
5.000000000000000000e-01,1.360000000000000000e+02,1.000000000000000000e+00,5.404544064305258239e-07,5.546452186422357045e-12
5.000000000000000000e-01,2.000000000000000000e+02,0.000000000000000000e+00,2.006930569570051365e-02,7.154933667763430094e-08
5.000000000000000000e-01,2.000000000000000000e+02,1.000000000000000000e+00,1.685092182122949252e-07,1.763700296919523680e-12
5.000000000000000000e-01,2.940000000000000000e+02,0.000000000000000000e+00,1.364288766409960107e-02,2.277205912726287806e-08
5.000000000000000000e-01,2.940000000000000000e+02,1.000000000000000000e+00,5.292513889250073959e-08,2.549072064539359417e-13
5.000000000000000000e-01,4.310000000000000000e+02,0.000000000000000000e+00,9.293827121170782773e-03,1.601598265121850773e-08
5.000000000000000000e-01,4.310000000000000000e+02,1.000000000000000000e+00,1.672510951330148053e-08,9.214851104388799286e-14
5.000000000000000000e-01,6.320000000000000000e+02,0.000000000000000000e+00,6.334206617583403032e-03,7.930842982339925129e-09
5.000000000000000000e-01,6.320000000000000000e+02,1.000000000000000000e+00,5.290082135768911213e-09,2.220446049250313081e-14
5.000000000000000000e-01,9.280000000000000000e+02,0.000000000000000000e+00,4.313779380213406990e-03,6.677595143500525410e-10
5.000000000000000000e-01,9.280000000000000000e+02,1.000000000000000000e+00,1.666518941707972438e-09,9.992007221626408864e-15
5.000000000000000000e-01,1.363000000000000000e+03,0.000000000000000000e+00,2.934430700420024955e-03,2.256881570517066393e-09
5.000000000000000000e-01,1.363000000000000000e+03,1.000000000000000000e+00,5.208400339980772590e-10,5.329070518200751394e-15
5.000000000000000000e-01,2.000000000000000000e+03,0.000000000000000000e+00,1.998624530859757255e-03,5.941327430036835722e-10
5.000000000000000000e-01,2.000000000000000000e+03,1.000000000000000000e+00,1.617998840007495392e-10,2.886579864025407005e-15
1.000000000000000000e+00,2.000000000000000000e+01,0.000000000000000000e+00,9.572643716816381376e-02,4.145987954570218292e-04
1.000000000000000000e+00,2.000000000000000000e+01,1.000000000000000000e+00,8.005971361216812339e-05,1.037108261492392103e-06
1.000000000000000000e+00,2.900000000000000000e+01,0.000000000000000000e+00,6.512152082137370734e-02,1.474894554821526427e-04
1.000000000000000000e+00,2.900000000000000000e+01,1.000000000000000000e+00,2.521537511036461946e-05,1.695480132957172259e-07
1.000000000000000000e+00,4.300000000000000000e+01,0.000000000000000000e+00,4.484117944322928151e-02,4.730392084495438354e-05
1.000000000000000000e+00,4.300000000000000000e+01,1.000000000000000000e+00,8.239841210743260042e-06,2.459294845547077557e-08
1.000000000000000000e+00,6.300000000000000000e+01,0.000000000000000000e+00,3.010201566839931786e-02,1.236430281537082010e-05
1.000000000000000000e+00,6.300000000000000000e+01,1.000000000000000000e+00,2.491664543910258479e-06,3.274066573411005265e-09
1.000000000000000000e+00,9.300000000000000000e+01,0.000000000000000000e+00,2.064684749040932368e-02,1.350839531344405486e-07
1.000000000000000000e+00,9.300000000000000000e+01,1.000000000000000000e+00,8.038754134587234042e-07,8.517853089529126009e-12
1.000000000000000000e+00,1.360000000000000000e+02,0.000000000000000000e+00,1.402816432386423499e-02,8.364987672981882838e-06
1.000000000000000000e+00,1.360000000000000000e+02,1.000000000000000000e+00,2.521091874474519980e-07,4.508036166583906379e-10
1.000000000000000000e+00,2.000000000000000000e+02,0.000000000000000000e+00,9.573273095734278343e-03,1.523661354529970424e-06
1.000000000000000000e+00,2.000000000000000000e+02,1.000000000000000000e+00,8.011725479703000851e-08,3.763112044197214345e-11
1.000000000000000000e+00,2.940000000000000000e+02,0.000000000000000000e+00,6.508480522060909775e-03,2.399224530158505786e-07
1.000000000000000000e+00,2.940000000000000000e+02,1.000000000000000000e+00,2.516489507229640308e-08,2.831512802003999241e-12
1.000000000000000000e+00,4.310000000000000000e+02,0.000000000000000000e+00,4.428351622725721325e-03,4.753973764648478095e-07
1.000000000000000000e+00,4.310000000000000000e+02,1.000000000000000000e+00,7.916496121323763805e-09,2.521649555831118050e-12
1.000000000000000000e+00,6.320000000000000000e+02,0.000000000000000000e+00,3.020740739990207622e-03,1.751702426444623484e-07
1.000000000000000000e+00,6.320000000000000000e+02,1.000000000000000000e+00,2.503386735617710781e-09,4.163336342344337027e-13
1.000000000000000000e+00,9.280000000000000000e+02,0.000000000000000000e+00,2.058895223999608615e-03,1.886650889959540223e-07
1.000000000000000000e+00,9.280000000000000000e+02,1.000000000000000000e+00,7.841675796251860245e-10,1.836308882730008918e-13
1.000000000000000000e+00,1.363000000000000000e+03,0.000000000000000000e+00,1.401619852357197842e-03,9.003767043047616880e-08
1.000000000000000000e+00,1.363000000000000000e+03,1.000000000000000000e+00,2.402383992862478694e-10,5.351274978693254525e-14
1.000000000000000000e+00,2.000000000000000000e+03,0.000000000000000000e+00,9.554371939916746735e-04,4.308368106720195101e-09
1.000000000000000000e+00,2.000000000000000000e+03,1.000000000000000000e+00,7.088632004199141870e-11,1.043609643147647148e-14
2.000000000000000000e+00,2.000000000000000000e+01,0.000000000000000000e+00,5.412931006926316457e-03,2.911282214333212048e-05
2.000000000000000000e+00,2.000000000000000000e+01,1.000000000000000000e+00,4.508903695492510376e-06,8.078672823763621835e-08
2.000000000000000000e+00,2.900000000000000000e+01,0.000000000000000000e+00,3.752211396248235267e-03,5.970261005707605539e-05
2.000000000000000000e+00,2.900000000000000000e+01,1.000000000000000000e+00,1.517317664432476157e-06,7.041690476897177753e-08
2.000000000000000000e+00,4.300000000000000000e+01,0.000000000000000000e+00,2.523819570420158219e-03,1.777650009863324110e-05
2.000000000000000000e+00,4.300000000000000000e+01,1.000000000000000000e+00,4.570919267693495148e-07,9.464886843030262398e-09
2.000000000000000000e+00,6.300000000000000000e+01,0.000000000000000000e+00,1.721141129982079387e-03,1.152285817255724321e-05
2.000000000000000000e+00,6.300000000000000000e+01,1.000000000000000000e+00,1.451959261433892527e-07,2.917662276710752955e-09
2.000000000000000000e+00,9.300000000000000000e+01,0.000000000000000000e+00,1.165762179465220337e-03,2.452796423439360107e-06
2.000000000000000000e+00,9.300000000000000000e+01,1.000000000000000000e+00,4.496826853380688218e-08,2.871355982841938825e-10
2.000000000000000000e+00,1.360000000000000000e+02,0.000000000000000000e+00,7.970674611659716658e-04,2.695364223627427780e-06
2.000000000000000000e+00,1.360000000000000000e+02,1.000000000000000000e+00,1.437235362240589731e-08,1.459207078086111053e-10
2.000000000000000000e+00,2.000000000000000000e+02,0.000000000000000000e+00,5.420317783330621739e-04,4.379235236540851561e-07
2.000000000000000000e+00,2.000000000000000000e+02,1.000000000000000000e+00,4.514968970585570187e-09,1.086249666604199859e-11
2.000000000000000000e+00,2.940000000000000000e+02,0.000000000000000000e+00,3.687055936341224237e-04,3.792782570927188956e-07
2.000000000000000000e+00,2.940000000000000000e+02,1.000000000000000000e+00,1.418986958328673487e-09,4.404679745939610314e-12
2.000000000000000000e+00,4.310000000000000000e+02,0.000000000000000000e+00,2.515027405642247631e-04,1.865379662523841686e-07
2.000000000000000000e+00,4.310000000000000000e+02,1.000000000000000000e+00,4.482363575253419209e-10,9.964650632410254616e-13
2.000000000000000000e+00,6.320000000000000000e+02,0.000000000000000000e+00,1.715126027505378160e-04,5.899110643373117746e-08
2.000000000000000000e+00,6.320000000000000000e+02,1.000000000000000000e+00,1.401696637576665366e-10,1.402367805214410623e-13
2.000000000000000000e+00,9.280000000000000000e+02,0.000000000000000000e+00,1.167978344719968191e-04,4.650309859410839408e-09
2.000000000000000000e+00,9.280000000000000000e+02,1.000000000000000000e+00,4.247053446518034724e-11,9.579143034343928775e-15
2.000000000000000000e+00,1.363000000000000000e+03,0.000000000000000000e+00,7.952280569407910952e-05,1.036234437666594399e-08
2.000000000000000000e+00,1.363000000000000000e+03,1.000000000000000000e+00,1.189494643673335532e-11,1.420738526825005010e-15
2.000000000000000000e+00,2.000000000000000000e+03,0.000000000000000000e+00,5.419647015765256381e-05,2.652491264826251083e-09
2.000000000000000000e+00,2.000000000000000000e+03,1.000000000000000000e+00,2.652891990073996189e-12,6.902464710911715429e-15
3.000000000000000000e+00,2.000000000000000000e+01,0.000000000000000000e+00,2.656664029271263569e-04,1.696355980125882179e-06
3.000000000000000000e+00,2.000000000000000000e+01,1.000000000000000000e+00,3.666374631340454138e-07,4.424392462587436320e-09
3.000000000000000000e+00,2.900000000000000000e+01,0.000000000000000000e+00,1.661352916107882317e-04,2.723333279588694626e-07
3.000000000000000000e+00,2.900000000000000000e+01,1.000000000000000000e+00,6.869328678388159550e-08,2.985256483065959129e-10
3.000000000000000000e+00,4.300000000000000000e+01,0.000000000000000000e+00,1.174731396086019057e-04,5.435095406809071811e-07
3.000000000000000000e+00,4.300000000000000000e+01,1.000000000000000000e+00,2.883877324009036869e-08,2.975073183414302797e-10
3.000000000000000000e+00,6.300000000000000000e+01,0.000000000000000000e+00,7.611648992062518770e-05,2.637238262911620074e-08
3.000000000000000000e+00,6.300000000000000000e+01,1.000000000000000000e+00,6.410581268446192996e-09,7.180325297285062441e-12
3.000000000000000000e+00,9.300000000000000000e+01,0.000000000000000000e+00,5.243490437871900777e-05,1.401612119902449945e-07
3.000000000000000000e+00,9.300000000000000000e+01,1.000000000000000000e+00,2.282385543623860479e-09,1.616602415355303940e-11
3.000000000000000000e+00,1.360000000000000000e+02,0.000000000000000000e+00,3.569977676339656267e-05,8.196905860831577885e-08
3.000000000000000000e+00,1.360000000000000000e+02,1.000000000000000000e+00,7.057451176125858809e-10,4.429505773403865504e-12
3.000000000000000000e+00,2.000000000000000000e+02,0.000000000000000000e+00,2.410558854775498940e-05,3.672599040555307292e-08
3.000000000000000000e+00,2.000000000000000000e+02,1.000000000000000000e+00,2.094205837368798314e-10,9.186774875980657784e-13
3.000000000000000000e+00,2.940000000000000000e+02,0.000000000000000000e+00,1.631940514593194748e-05,8.667435275732250210e-09
3.000000000000000000e+00,2.940000000000000000e+02,1.000000000000000000e+00,6.295882465382222064e-11,9.975192601183874297e-14
3.000000000000000000e+00,4.310000000000000000e+02,0.000000000000000000e+00,1.113047809454599483e-05,4.926812011395989219e-09
3.000000000000000000e+00,4.310000000000000000e+02,1.000000000000000000e+00,1.973784997980149420e-11,2.680585517011307983e-14
3.000000000000000000e+00,6.320000000000000000e+02,0.000000000000000000e+00,7.590449525873509683e-06,3.326534852454319721e-09
3.000000000000000000e+00,6.320000000000000000e+02,1.000000000000000000e+00,6.076567506222257744e-12,8.380896345840105344e-15
3.000000000000000000e+00,9.280000000000000000e+02,0.000000000000000000e+00,5.166889703664437262e-06,3.421741125305636372e-11
3.000000000000000000e+00,9.280000000000000000e+02,1.000000000000000000e+00,1.721517835090257564e-12,2.092577955532803902e-16
3.000000000000000000e+00,1.363000000000000000e+03,0.000000000000000000e+00,3.518065812831959471e-06,5.173199108264624549e-10
3.000000000000000000e+00,1.363000000000000000e+03,1.000000000000000000e+00,3.817649036824730162e-13,6.786563498673015005e-16
3.000000000000000000e+00,2.000000000000000000e+03,0.000000000000000000e+00,2.397562124423763343e-06,3.691348879125352922e-10
3.000000000000000000e+00,2.000000000000000000e+03,1.000000000000000000e+00,2.173497779021318574e-14,2.405573570202212963e-17


==> anc/python/data/convergence_reference.json <==
{
 "0.5": {
  "ReR": 0.9787953452009069,
  "ImR": 0.2035174054175409,
  "absR2": 0.9994596620948503,
  "richardson_correction": 2.0224973023682644e-11
 },
 "1.0": {
  "ReR": 0.577972200057182,
  "ImR": 0.7605100205306217,
  "absR2": 0.9124273553664258,
  "richardson_correction": 8.860828451852745e-12
 },
 "2.0": {
  "ReR": -0.10742028839380416,
  "ImR": 0.014478417355391281,
  "absR2": 0.011748742927724952,
  "richardson_correction": 3.3161129605568985e-13
 },
 "3.0": {
  "ReR": -0.006342422431990749,
  "ImR": -0.0033915971619306595,
  "absR2": 5.1729253614635544e-05,
  "richardson_correction": 2.7168595958910127e-15
 }
}

==> anc/python/data/convergence_tolerance_check.json <==
{
 "0.5_1000_1e-12": [
  0.9787953454841395,
  0.20351740405538568
 ],
 "0.5_1000_1e-13": [
  0.9787953454711583,
  0.20351740411780125
 ],
 "0.5_1000_3e-14": [
  0.9787953454701676,
  0.20351740412257172
 ],
 "0.5_2000_1e-12": [
  0.9787953452618111,
  0.20351740512463717
 ],
 "0.5_2000_1e-13": [
  0.9787953452358497,
  0.20351740524951917
 ],
 "0.5_2000_3e-14": [
  0.9787953452338464,
  0.20351740525912942
 ],
 "0.5_4000_1e-12": [
  0.9787953452610499,
  0.2035174051283304
 ],
 "0.5_4000_1e-13": [
  0.9787953452090372,
  0.2035174053784606
 ],
 "0.5_4000_3e-14": [
  0.9787953452050244,
  0.2035174053977395
 ],
 "1.0_1000_1e-12": [
  0.5779722006589848,
  0.76051002007329
 ],
 "1.0_1000_1e-13": [
  0.5779722005614685,
  0.7605100201474561
 ],
 "1.0_1000_3e-14": [
  0.5779722005539634,
  0.760510020153147
 ],
 "1.0_2000_1e-12": [
  0.5779722003234276,
  0.7605100203282118
 ],
 "1.0_2000_1e-13": [
  0.577972200128549,
  0.760510020476352
 ],
 "1.0_2000_3e-14": [
  0.5779722001136163,
  0.760510020487726
 ],
 "1.0_4000_1e-12": [
  0.5779722004837882,
  0.7605100202063562
 ],
 "1.0_4000_1e-13": [
  0.5779722000941444,
  0.7605100205024969
 ],
 "1.0_4000_3e-14": [
  0.5779722000642363,
  0.7605100205252597
 ],
 "2.0_1000_1e-12": [
  -0.10742028838553193,
  0.014478417415465924
 ],
 "2.0_1000_1e-13": [
  -0.1074202883888989,
  0.014478417390461556
 ],
 "2.0_1000_3e-14": [
  -0.1074202883891713,
  0.014478417388534113
 ],
 "2.0_2000_1e-12": [
  -0.10742028838620837,
  0.01447841741197088
 ],
 "2.0_2000_1e-13": [
  -0.10742028839298189,
  0.014478417361896223
 ],
 "2.0_2000_3e-14": [
  -0.10742028839348138,
  0.014478417358024463
 ],
 "2.0_4000_1e-12": [
  -0.10742028837923853,
  0.014478417463613651
 ],
 "2.0_4000_1e-13": [
  -0.10742028839275036,
  0.014478417363507487
 ],
 "2.0_4000_3e-14": [
  -0.10742028839376382,
  0.01447841735572043
 ],
 "3.0_1000_1e-12": [
  -0.006342422434002193,
  -0.0033915971584174546
 ],
 "3.0_1000_1e-13": [
  -0.00634242243278068,
  -0.0033915971606336597
 ],
 "3.0_1000_3e-14": [
  -0.006342422432698574,
  -0.0033915971608144235
 ],
 "3.0_2000_1e-12": [
  -0.006342422434565916,
  -0.0033915971571611115
 ],
 "3.0_2000_1e-13": [
  -0.006342422432150228,
  -0.0033915971615768974
 ],
 "3.0_2000_3e-14": [
  -0.006342422432002442,
  -0.003391597161912338
 ],
 "3.0_4000_1e-12": [
  -0.006342422437054233,
  -0.0033915971524459067
 ],
 "3.0_4000_1e-13": [
  -0.00634242243234734,
  -0.0033915971612179115
 ],
 "3.0_4000_3e-14": [
  -0.006342422431992211,
  -0.0033915971619283693
 ]
}

==> anc/python/data/greybody_L1-6.csv <==
q,L,|T_L|^2,flux_residual
2.000000000000000042e-02,1.000000000000000000e+00,1.283739173026813831e-12,0.000000000000000000e+00
6.010050251256281173e-02,1.000000000000000000e+00,9.581929437131941689e-10,0.000000000000000000e+00
1.002010050251256335e-01,1.000000000000000000e+00,2.104980531511660562e-08,4.440892098500626162e-16
1.403015075376884413e-01,1.000000000000000000e+00,1.634524629273218323e-07,1.110223024625156540e-15
1.804020100502512491e-01,1.000000000000000000e+00,7.658782218306097511e-07,-2.220446049250313081e-16
2.205025125628140570e-01,1.000000000000000000e+00,2.662179694202583105e-06,4.440892098500626162e-16
2.606030150753769203e-01,1.000000000000000000e+00,7.599154965904503312e-06,4.440892098500626162e-16
3.007035175879397282e-01,1.000000000000000000e+00,1.886815653780958671e-05,4.440892098500626162e-16
3.408040201005025360e-01,1.000000000000000000e+00,4.223169660543957401e-05,1.110223024625156540e-15
3.809045226130653439e-01,1.000000000000000000e+00,8.725127253210880054e-05,2.220446049250313081e-15
4.210050251256281517e-01,1.000000000000000000e+00,1.691552762729195967e-04,1.776356839400250465e-15
4.611055276381909596e-01,1.000000000000000000e+00,3.114262268645378532e-04,2.886579864025407005e-15
5.012060301507538229e-01,1.000000000000000000e+00,5.493350851948409531e-04,3.996802888650563546e-15
5.413065326633166308e-01,1.000000000000000000e+00,9.347059865536827983e-04,8.659739592076221015e-15
5.814070351758794386e-01,1.000000000000000000e+00,1.542253744913595157e-03,1.043609643147647148e-14
6.215075376884422464e-01,1.000000000000000000e+00,2.477888093686479287e-03,1.154631945610162802e-14
6.616080402010050543e-01,1.000000000000000000e+00,3.889404080635567619e-03,1.931788062847772380e-14
7.017085427135678621e-01,1.000000000000000000e+00,5.979935800074114190e-03,2.065014825802791165e-14
7.418090452261306700e-01,1.000000000000000000e+00,9.024376472733892582e-03,4.862776847858185647e-14
7.819095477386934778e-01,1.000000000000000000e+00,1.338854613935208313e-02,4.507505479978135554e-14
8.220100502512562857e-01,1.000000000000000000e+00,1.955005577068805872e-02,6.150635556423367234e-14
8.621105527638190935e-01,1.000000000000000000e+00,2.811835126668593351e-02,7.061018436615995597e-14
9.022110552763819014e-01,1.000000000000000000e+00,3.984909307870258821e-02,8.371081605673680315e-14
9.423115577889447092e-01,1.000000000000000000e+00,5.564476355849213435e-02,8.215650382226158399e-14
9.824120603015076281e-01,1.000000000000000000e+00,7.652955512168164998e-02,3.219646771412953967e-14
1.022512562814070325e+00,1.000000000000000000e+00,1.035835867361867557e-01,1.463273946455956320e-13
1.062613065326633244e+00,1.000000000000000000e+00,1.378222157092104105e-01,2.904343432419409510e-13
1.102713567839195941e+00,1.000000000000000000e+00,1.800151135491227239e-01,4.696243394164412166e-13
1.142814070351758859e+00,1.000000000000000000e+00,2.304607476219132089e-01,7.578382366091318545e-13
1.182914572864321556e+00,1.000000000000000000e+00,2.887635852834724570e-01,1.074251798627301469e-12
1.223015075376884475e+00,1.000000000000000000e+00,3.536912197466201002e-01,1.433075880186152062e-12
1.263115577889447172e+00,1.000000000000000000e+00,4.231932160636796003e-01,1.824096429459132196e-12
1.303216080402010091e+00,1.000000000000000000e+00,4.946228383598630929e-01,2.212896532682862016e-12
1.343316582914573010e+00,1.000000000000000000e+00,5.651236562015429232e-01,2.620570427325219498e-12
1.383417085427135707e+00,1.000000000000000000e+00,6.320675962008219795e-01,3.005817816870148818e-12
1.423517587939698625e+00,1.000000000000000000e+00,6.934089707582187234e-01,3.384847957477177260e-12
1.463618090452261322e+00,1.000000000000000000e+00,7.478645769170755297e-01,3.752775867837954138e-12
1.503718592964824241e+00,1.000000000000000000e+00,7.949092341273742424e-01,4.062972180918222875e-12
1.543819095477386938e+00,1.000000000000000000e+00,8.346396262009722067e-01,4.361178085332539922e-12
1.583919597989949857e+00,1.000000000000000000e+00,8.675812569795151585e-01,4.623634808353926928e-12
1.624020100502512554e+00,1.000000000000000000e+00,8.944999307097628582e-01,4.863442981672960741e-12
1.664120603015075472e+00,1.000000000000000000e+00,9.162517298020836920e-01,5.095035504609768395e-12
1.704221105527638169e+00,1.000000000000000000e+00,9.336809763323018485e-01,5.298428362721097074e-12
1.744321608040201088e+00,1.000000000000000000e+00,9.475609717615618433e-01,5.503597577671826002e-12
1.784422110552763785e+00,1.000000000000000000e+00,9.585666017904105329e-01,5.675904191093650297e-12
1.824522613065326704e+00,1.000000000000000000e+00,9.672677170892428622e-01,5.823119764158946055e-12
1.864623115577889401e+00,1.000000000000000000e+00,9.741344565054739224e-01,5.994982288370920287e-12
1.904723618090452320e+00,1.000000000000000000e+00,9.795483690601298754e-01,6.139977415386965731e-12
1.944824120603015238e+00,1.000000000000000000e+00,9.838155167199877926e-01,6.284306408588236081e-12
1.984924623115577935e+00,1.000000000000000000e+00,9.871793997794100495e-01,6.437739230591432715e-12
2.025025125628140632e+00,1.000000000000000000e+00,9.898326467402204232e-01,6.579625733138527721e-12
2.065125628140703551e+00,1.000000000000000000e+00,9.919270626983396344e-01,6.709521827019671036e-12
2.105226130653266470e+00,1.000000000000000000e+00,9.935819911964268725e-01,6.863620782837642764e-12
2.145326633165829389e+00,1.000000000000000000e+00,9.948911266917825902e-01,6.989075984620285453e-12
2.185427135678391863e+00,1.000000000000000000e+00,9.959279817859733042e-01,7.132738844006780710e-12
2.225527638190954782e+00,1.000000000000000000e+00,9.967502331343814914e-01,7.273071034319400496e-12
2.265628140703517701e+00,1.000000000000000000e+00,9.974031504548230842e-01,7.405631663459644187e-12
2.305728643216080620e+00,1.000000000000000000e+00,9.979222909250565765e-01,7.532863222081687127e-12
2.345829145728643095e+00,1.000000000000000000e+00,9.983356092344862764e-01,7.668088386481031193e-12
2.385929648241206014e+00,1.000000000000000000e+00,9.986651073355709007e-01,7.810863067447826324e-12
2.426030150753768933e+00,1.000000000000000000e+00,9.989281232779327890e-01,7.959854997352522332e-12
2.466130653266331851e+00,1.000000000000000000e+00,9.991383374052258404e-01,8.077538637962788926e-12
2.506231155778894326e+00,1.000000000000000000e+00,9.993065586753351326e-01,8.244294136261487438e-12
2.546331658291457245e+00,1.000000000000000000e+00,9.994413388866275616e-01,8.400613538128709479e-12
2.586432160804020164e+00,1.000000000000000000e+00,9.995494534810709375e-01,8.522293981627626636e-12
2.626532663316583083e+00,1.000000000000000000e+00,9.996362778272852578e-01,8.703926468456302246e-12
2.666633165829146002e+00,1.000000000000000000e+00,9.997060823947160335e-01,8.843148435744296876e-12
2.706733668341708476e+00,1.000000000000000000e+00,9.997622644175691020e-01,9.015455049166121171e-12
2.746834170854271395e+00,1.000000000000000000e+00,9.998075300093786089e-01,9.172440584848118306e-12
2.786934673366834314e+00,1.000000000000000000e+00,9.998440375886804565e-01,9.323430916197139595e-12
2.827035175879397233e+00,1.000000000000000000e+00,9.998735108575668162e-01,9.431788683400554874e-12
2.867135678391959708e+00,1.000000000000000000e+00,9.998973281029572835e-01,9.559020242022597813e-12
2.907236180904522627e+00,1.000000000000000000e+00,9.999165926937942928e-01,9.654499422140361276e-12
2.947336683417085545e+00,1.000000000000000000e+00,9.999321889859942303e-01,9.769074438281677430e-12
2.987437185929648464e+00,1.000000000000000000e+00,9.999448265760109145e-01,9.876321982460467552e-12
3.027537688442210939e+00,1.000000000000000000e+00,9.999550754778802064e-01,9.999556738193859928e-12
3.067638190954773858e+00,1.000000000000000000e+00,9.999633940684315991e-01,1.010613814855787496e-11
3.107738693467336777e+00,1.000000000000000000e+00,9.999701513301154643e-01,1.023625628704394330e-11
3.147839195979899696e+00,1.000000000000000000e+00,9.999756445969578689e-01,1.033928498372915783e-11
3.187939698492462171e+00,1.000000000000000000e+00,9.999801136881214525e-01,1.046407405169702542e-11
3.228040201005025089e+00,1.000000000000000000e+00,9.999837522331119777e-01,1.058486631677624246e-11
3.268140703517588008e+00,1.000000000000000000e+00,9.999867166988625211e-01,1.072431032866916212e-11
3.308241206030150927e+00,1.000000000000000000e+00,9.999891336473855086e-01,1.085287415492075525e-11
3.348341708542713846e+00,1.000000000000000000e+00,9.999911055328973841e-01,1.098854340852994937e-11
3.388442211055276321e+00,1.000000000000000000e+00,9.999927153687726555e-01,1.112043790385541797e-11
3.428542713567839240e+00,1.000000000000000000e+00,9.999940304708601069e-01,1.123012793868838344e-11
3.468643216080402158e+00,1.000000000000000000e+00,9.999951054680819018e-01,1.135846972033505153e-11
3.508743718592965077e+00,1.000000000000000000e+00,9.999959847315365025e-01,1.147992811922904366e-11
3.548844221105527552e+00,1.000000000000000000e+00,9.999967043233906061e-01,1.160782581166586169e-11
3.588944723618090471e+00,1.000000000000000000e+00,9.999972935793606243e-01,1.172839603214015369e-11
3.629045226130653390e+00,1.000000000000000000e+00,9.999977763758813865e-01,1.187805409585962479e-11
3.669145728643216309e+00,1.000000000000000000e+00,9.999981721633818266e-01,1.200528565448166773e-11
3.709246231155778784e+00,1.000000000000000000e+00,9.999984967948292169e-01,1.212385747351163445e-11
3.749346733668341702e+00,1.000000000000000000e+00,9.999987632012549144e-01,1.226019286093560368e-11
3.789447236180904621e+00,1.000000000000000000e+00,9.999989819365127097e-01,1.238253943824929593e-11
3.829547738693467540e+00,1.000000000000000000e+00,9.999991616193918409e-01,1.252220549474714062e-11
3.869648241206030459e+00,1.000000000000000000e+00,9.999993092937249362e-01,1.266298177426961047e-11
3.909748743718592934e+00,1.000000000000000000e+00,9.999994307181392372e-01,1.278999128828672838e-11
3.949849246231155853e+00,1.000000000000000000e+00,9.999995306049778154e-01,1.290789697350192000e-11
3.989949748743718771e+00,1.000000000000000000e+00,9.999996128109747140e-01,1.302802310476636194e-11
4.030050251256280802e+00,1.000000000000000000e+00,9.999996804957311802e-01,1.317990161453508335e-11
4.070150753768843721e+00,1.000000000000000000e+00,9.999997362480096408e-01,1.331468268972457736e-11
4.110251256281406640e+00,1.000000000000000000e+00,9.999997821907141704e-01,1.342859157205111842e-11
4.150351758793969559e+00,1.000000000000000000e+00,9.999998200653742453e-01,1.356026402277166198e-11
4.190452261306532478e+00,1.000000000000000000e+00,9.999998513012304802e-01,1.370792368504680780e-11
4.230552763819095397e+00,1.000000000000000000e+00,9.999998770721290065e-01,1.383271275301467540e-11
4.270653266331658315e+00,1.000000000000000000e+00,9.999998983422299093e-01,1.397770788003072084e-11
4.310753768844220346e+00,1.000000000000000000e+00,9.999999159042496366e-01,1.408562155802428606e-11
4.350854271356783265e+00,1.000000000000000000e+00,9.999999304098653452e-01,1.421995854400393000e-11
4.390954773869346184e+00,1.000000000000000000e+00,9.999999423953772615e-01,1.435607188682297419e-11
4.431055276381909103e+00,1.000000000000000000e+00,9.999999523020234315e-01,1.449240727424694342e-11
4.471155778894472022e+00,1.000000000000000000e+00,9.999999604931881780e-01,1.459210530185828247e-11
4.511256281407034940e+00,1.000000000000000000e+00,9.999999672682893248e-01,1.474154132097282854e-11
4.551356783919597859e+00,1.000000000000000000e+00,9.999999728738921956e-01,1.486100131842249539e-11
4.591457286432160778e+00,1.000000000000000000e+00,9.999999775134781332e-01,1.502264979080791818e-11
4.631557788944723697e+00,1.000000000000000000e+00,9.999999813546150973e-01,1.513966729760340968e-11
4.671658291457285728e+00,1.000000000000000000e+00,9.999999845358070738e-01,1.527911130949632934e-11
4.711758793969848647e+00,1.000000000000000000e+00,9.999999871711775512e-01,1.541611283073507366e-11
4.751859296482411565e+00,1.000000000000000000e+00,9.999999893550579610e-01,1.553956963107339107e-11
4.791959798994974484e+00,1.000000000000000000e+00,9.999999911653187912e-01,1.566946572495453438e-11
4.832060301507537403e+00,1.000000000000000000e+00,9.999999926662979099e-01,1.577538100150377431e-11
4.872160804020100322e+00,1.000000000000000000e+00,9.999999939112684810e-01,1.594724352571574855e-11
4.912261306532663241e+00,1.000000000000000000e+00,9.999999949440687708e-01,1.605537924831423879e-11
4.952361809045226160e+00,1.000000000000000000e+00,9.999999958011533963e-01,1.616684563998660451e-11
4.992462311557788190e+00,1.000000000000000000e+00,9.999999965126185053e-01,1.630762191950907436e-11
5.032562814070351109e+00,1.000000000000000000e+00,9.999999971033517454e-01,1.643818414720499277e-11
5.072663316582914028e+00,1.000000000000000000e+00,9.999999975939639629e-01,1.657407544541911193e-11
5.112763819095476947e+00,1.000000000000000000e+00,9.999999980015314982e-01,1.669975269180667965e-11
5.152864321608039866e+00,1.000000000000000000e+00,9.999999983401979264e-01,1.682920469647797290e-11
5.192964824120602785e+00,1.000000000000000000e+00,9.999999986217158465e-01,1.698730045518459519e-11
5.233065326633165704e+00,1.000000000000000000e+00,9.999999988557375374e-01,1.711630837064603838e-11
5.273165829145728623e+00,1.000000000000000000e+00,9.999999990503305458e-01,1.723177156520705466e-11
5.313266331658291541e+00,1.000000000000000000e+00,9.999999992122341474e-01,1.738942323470382689e-11
5.353366834170853572e+00,1.000000000000000000e+00,9.999999993468939863e-01,1.750177780479589273e-11
5.393467336683416491e+00,1.000000000000000000e+00,9.999999994589545693e-01,1.760813717055498273e-11
5.433567839195979410e+00,1.000000000000000000e+00,9.999999995522574903e-01,1.774269620113955170e-11
5.473668341708542329e+00,1.000000000000000000e+00,9.999999996299577809e-01,1.788569292671127187e-11
5.513768844221105248e+00,1.000000000000000000e+00,9.999999996946742353e-01,1.803135418754209240e-11
5.553869346733668166e+00,1.000000000000000000e+00,9.999999997486026526e-01,1.818656336638468929e-11
5.593969849246231085e+00,1.000000000000000000e+00,9.999999997934856388e-01,1.828071027887290256e-11
5.634070351758794004e+00,1.000000000000000000e+00,9.999999998309112570e-01,1.839350893817481847e-11
5.674170854271356035e+00,1.000000000000000000e+00,9.999999998621729169e-01,1.856315101633754239e-11
5.714271356783918954e+00,1.000000000000000000e+00,9.999999998881918817e-01,1.867062060512125754e-11
5.754371859296481873e+00,1.000000000000000000e+00,9.999999999099027370e-01,1.878075472916407307e-11
5.794472361809044791e+00,1.000000000000000000e+00,9.999999999280606566e-01,1.893085688209339423e-11
5.834572864321607710e+00,1.000000000000000000e+00,9.999999999432207520e-01,1.907340951845526433e-11
5.874673366834170629e+00,1.000000000000000000e+00,9.999999999558755182e-01,1.920374970154625771e-11
5.914773869346733548e+00,1.000000000000000000e+00,9.999999999664483941e-01,1.932831672490920027e-11
5.954874371859296467e+00,1.000000000000000000e+00,9.999999999753086399e-01,1.947131345048092044e-11
5.994974874371859386e+00,1.000000000000000000e+00,9.999999999826936214e-01,1.958211370833851106e-11
6.035075376884421416e+00,1.000000000000000000e+00,9.999999999889184199e-01,1.973554653034170769e-11
6.075175879396984335e+00,1.000000000000000000e+00,9.999999999941173723e-01,1.986655284724747617e-11
6.115276381909547254e+00,1.000000000000000000e+00,9.999999999984827692e-01,2.000044574401727004e-11
6.155376884422110173e+00,1.000000000000000000e+00,1.000000000002123191e+00,2.010791533280098520e-11
6.195477386934673092e+00,1.000000000000000000e+00,1.000000000005206502e+00,2.024003187273137883e-11
6.235577889447236011e+00,1.000000000000000000e+00,1.000000000007818191e+00,2.038702540119174955e-11
6.275678391959798930e+00,1.000000000000000000e+00,1.000000000010018653e+00,2.052802372531914443e-11
6.315778894472361848e+00,1.000000000000000000e+00,1.000000000011846080e+00,2.063504922489300952e-11
6.355879396984923879e+00,1.000000000000000000e+00,1.000000000013443913e+00,2.079492134043903206e-11
6.395979899497486798e+00,1.000000000000000000e+00,1.000000000014742874e+00,2.089195483279127075e-11
6.436080402010049717e+00,1.000000000000000000e+00,1.000000000015876633e+00,2.102118479285763897e-11
6.476180904522612636e+00,1.000000000000000000e+00,1.000000000016847412e+00,2.115196906515848241e-11
6.516281407035175555e+00,1.000000000000000000e+00,1.000000000017690294e+00,2.129274534468095226e-11
6.556381909547738474e+00,1.000000000000000000e+00,1.000000000018399504e+00,2.141442578817986941e-11
6.596482412060301392e+00,1.000000000000000000e+00,1.000000000019036328e+00,2.156008704901068995e-11
6.636582914572864311e+00,1.000000000000000000e+00,1.000000000019568791e+00,2.168154544790468208e-11
6.676683417085427230e+00,1.000000000000000000e+00,1.000000000020031976e+00,2.180100544535434892e-11
6.716783919597989261e+00,1.000000000000000000e+00,1.000000000020477842e+00,2.195910120406097121e-11
6.756884422110552180e+00,1.000000000000000000e+00,1.000000000020857094e+00,2.209765703753419075e-11
6.796984924623115099e+00,1.000000000000000000e+00,1.000000000021147972e+00,2.218714101331897837e-11
6.837085427135678017e+00,1.000000000000000000e+00,1.000000000021465940e+00,2.233635498782859941e-11
6.877185929648240936e+00,1.000000000000000000e+00,1.000000000021752822e+00,2.248201624865941994e-11
6.917286432160803855e+00,1.000000000000000000e+00,1.000000000021980640e+00,2.259170628349238541e-11
6.957386934673366774e+00,1.000000000000000000e+00,1.000000000022213786e+00,2.272582122486710432e-11
6.997487437185929693e+00,1.000000000000000000e+00,1.000000000022446933e+00,2.287592337779642548e-11
7.037587939698491724e+00,1.000000000000000000e+00,1.000000000022649438e+00,2.300915014075144427e-11
7.077688442211054642e+00,1.000000000000000000e+00,1.000000000022827962e+00,2.312949831662081124e-11
7.117788944723617561e+00,1.000000000000000000e+00,1.000000000023018476e+00,2.327116277456298121e-11
7.157889447236180480e+00,1.000000000000000000e+00,1.000000000023145486e+00,2.335731608127389336e-11
7.197989949748743399e+00,1.000000000000000000e+00,1.000000000023332891e+00,2.351052685867216496e-11
7.238090452261306318e+00,1.000000000000000000e+00,1.000000000023516300e+00,2.366529194830491178e-11
7.278190954773869237e+00,1.000000000000000000e+00,1.000000000023680613e+00,2.380562413861753157e-11
7.318291457286432156e+00,1.000000000000000000e+00,1.000000000023788971e+00,2.389377584677276900e-11
7.358391959798995074e+00,1.000000000000000000e+00,1.000000000023967495e+00,2.405542431915819179e-11
7.398492462311557105e+00,1.000000000000000000e+00,1.000000000024081626e+00,2.415534439137445588e-11
7.438592964824120024e+00,1.000000000000000000e+00,1.000000000024265034e+00,2.432698487098150508e-11
7.478693467336682943e+00,1.000000000000000000e+00,1.000000000024402258e+00,2.445421642960354802e-11
7.518793969849245862e+00,1.000000000000000000e+00,1.000000000024523050e+00,2.456657099969561386e-11
7.558894472361808781e+00,1.000000000000000000e+00,1.000000000024650060e+00,2.468669713096005580e-11
7.598994974874371700e+00,1.000000000000000000e+00,1.000000000024802382e+00,2.483302452560565143e-11
7.639095477386934618e+00,1.000000000000000000e+00,1.000000000024935165e+00,2.496092221804246947e-11
7.679195979899497537e+00,1.000000000000000000e+00,1.000000000025097258e+00,2.511879593214416673e-11
7.719296482412060456e+00,1.000000000000000000e+00,1.000000000025214941e+00,2.523314890368055785e-11
7.759396984924622487e+00,1.000000000000000000e+00,1.000000000025323299e+00,2.533862009101994772e-11
7.799497487437185406e+00,1.000000000000000000e+00,1.000000000025464075e+00,2.547695387988824223e-11
7.839597989949748325e+00,1.000000000000000000e+00,1.000000000025623059e+00,2.563371737096531433e-11
7.879698492462311243e+00,1.000000000000000000e+00,1.000000000025736302e+00,2.574540580724260508e-11
7.919798994974874162e+00,1.000000000000000000e+00,1.000000000025867308e+00,2.587485781191389833e-11
7.959899497487437081e+00,1.000000000000000000e+00,1.000000000026018299e+00,2.602473792023829446e-11
8.000000000000000000e+00,1.000000000000000000e+00,1.000000000026148417e+00,2.615374583569973765e-11
2.000000000000000042e-02,2.000000000000000000e+00,3.647561592445565139e-23,-1.554312234475219157e-15
6.010050251256281173e-02,2.000000000000000000e+00,2.205925662773699217e-18,4.440892098500626162e-16
1.002010050251256335e-01,2.000000000000000000e+00,3.706088424319388388e-16,1.332267629550187849e-15
1.403015075376884413e-01,2.000000000000000000e+00,1.091777714211393917e-14,-2.220446049250313081e-16
1.804020100502512491e-01,2.000000000000000000e+00,1.377069159951245879e-13,4.440892098500626162e-16
2.205025125628140570e-01,2.000000000000000000e+00,1.050182132814263659e-12,4.440892098500626162e-16
2.606030150753769203e-01,2.000000000000000000e+00,5.740397838026047308e-12,-7.771561172376095783e-16
3.007035175879397282e-01,2.000000000000000000e+00,2.476734125781075681e-11,-6.661338147750939243e-16
3.408040201005025360e-01,2.000000000000000000e+00,8.956316975619202344e-11,-1.110223024625156540e-16
3.809045226130653439e-01,2.000000000000000000e+00,2.824866619602258706e-10,4.440892098500626162e-16
4.210050251256281517e-01,2.000000000000000000e+00,7.990318746636725593e-10,4.440892098500626162e-16
4.611055276381909596e-01,2.000000000000000000e+00,2.068193353361097358e-09,-8.881784197001252323e-16
5.012060301507538229e-01,2.000000000000000000e+00,4.973208713694374189e-09,-1.110223024625156540e-15
5.413065326633166308e-01,2.000000000000000000e+00,1.123917685939083083e-08,-9.992007221626408864e-16
5.814070351758794386e-01,2.000000000000000000e+00,2.408970764061900052e-08,-2.220446049250313081e-16
6.215075376884422464e-01,2.000000000000000000e+00,4.932635404925511291e-08,8.881784197001252323e-16
6.616080402010050543e-01,2.000000000000000000e+00,9.705818076838531518e-08,1.332267629550187849e-15
7.017085427135678621e-01,2.000000000000000000e+00,1.844127650942898477e-07,1.110223024625156540e-15
7.418090452261306700e-01,2.000000000000000000e+00,3.397050071855711105e-07,1.776356839400250465e-15
7.819095477386934778e-01,2.000000000000000000e+00,6.087411925615108657e-07,4.662936703425657470e-15
8.220100502512562857e-01,2.000000000000000000e+00,1.064211781054042370e-06,-9.992007221626408864e-16
8.621105527638190935e-01,2.000000000000000000e+00,1.819502949504656206e-06,1.332267629550187849e-15
9.022110552763819014e-01,2.000000000000000000e+00,3.048767470733848894e-06,1.554312234475219157e-15
9.423115577889447092e-01,2.000000000000000000e+00,5.015782202465719816e-06,5.773159728050814010e-15
9.824120603015076281e-01,2.000000000000000000e+00,8.115041725664545491e-06,6.217248937900876626e-15
1.022512562814070325e+00,2.000000000000000000e+00,1.292976244356991647e-05,4.440892098500626162e-16
1.062613065326633244e+00,2.000000000000000000e+00,2.031310258295390459e-05,-8.770761894538736669e-15
1.102713567839195941e+00,2.000000000000000000e+00,3.150104697389400141e-05,-3.219646771412953967e-15
1.142814070351758859e+00,2.000000000000000000e+00,4.826823232333290705e-05,-5.107025913275720086e-15
1.182914572864321556e+00,2.000000000000000000e+00,7.314167451582639554e-05,1.088018564132653410e-14
1.223015075376884475e+00,2.000000000000000000e+00,1.096921568548012892e-04,7.549516567451064475e-15
1.263115577889447172e+00,2.000000000000000000e+00,1.629292545396253237e-04,1.554312234475219157e-15
1.303216080402010091e+00,2.000000000000000000e+00,2.398339203150333073e-04,1.332267629550187849e-15
1.343316582914573010e+00,2.000000000000000000e+00,3.500727664061565746e-04,7.327471962526033167e-15
1.383417085427135707e+00,2.000000000000000000e+00,5.069509388013293625e-04,4.218847493575594854e-15
1.423517587939698625e+00,2.000000000000000000e+00,7.286765476459390557e-04,0.000000000000000000e+00
1.463618090452261322e+00,2.000000000000000000e+00,1.040029058219408718e-03,9.325873406851314940e-15
1.503718592964824241e+00,2.000000000000000000e+00,1.474547415605048520e-03,2.287059430727822473e-14
1.543819095477386938e+00,2.000000000000000000e+00,2.077380301237187737e-03,1.532107773982716026e-14
1.583919597989949857e+00,2.000000000000000000e+00,2.908969423018948394e-03,1.265654248072678456e-14
1.624020100502512554e+00,2.000000000000000000e+00,4.049764042260110310e-03,2.486899575160350651e-14
1.664120603015075472e+00,2.000000000000000000e+00,5.606182984764757071e-03,2.553512956637860043e-14
1.704221105527638169e+00,2.000000000000000000e+00,7.718038334551528823e-03,2.753353101070388220e-14
1.744321608040201088e+00,2.000000000000000000e+00,1.056758765152993225e-02,4.862776847858185647e-14
1.784422110552763785e+00,2.000000000000000000e+00,1.439025660680943140e-02,6.927791673660976812e-14
1.824522613065326704e+00,2.000000000000000000e+00,1.948681158497292398e-02,1.292299600663682213e-13
1.864623115577889401e+00,2.000000000000000000e+00,2.623628675083780268e-02,1.418865025470950059e-13
1.904723618090452320e+00,2.000000000000000000e+00,3.510818176135669516e-02,1.940669847044773633e-13
1.944824120603015238e+00,2.000000000000000000e+00,4.667124280789328866e-02,2.446931546273845015e-13
1.984924623115577935e+00,2.000000000000000000e+00,6.159448980482531977e-02,3.554934124849751242e-13
2.025025125628140632e+00,2.000000000000000000e+00,8.063417794182373144e-02,4.714006962558414671e-13
2.065125628140703551e+00,2.000000000000000000e+00,1.045986233938586002e-01,7.267519919196274714e-13
2.105226130653266470e+00,2.000000000000000000e+00,1.342823808810125752e-01,9.827694213981885696e-13
2.145326633165829389e+00,2.000000000000000000e+00,1.703640043685036853e-01,1.378452907374594361e-12
2.185427135678391863e+00,2.000000000000000000e+00,2.132696505707848689e-01,1.750599665228946833e-12
2.225527638190954782e+00,2.000000000000000000e+00,2.630190699861292281e-01,2.221556272274938237e-12
2.265628140703517701e+00,2.000000000000000000e+00,3.190885045074314808e-01,2.640776486373397347e-12
2.305728643216080620e+00,2.000000000000000000e+00,3.803385243469264987e-01,3.140154802849792759e-12
2.345829145728643095e+00,2.000000000000000000e+00,4.450521503268293766e-01,3.682609772681644245e-12
2.385929648241206014e+00,2.000000000000000000e+00,5.111016733529316625e-01,4.250155782870024268e-12
2.426030150753768933e+00,2.000000000000000000e+00,5.762174484034957578e-01,4.823474952786455106e-12
2.466130653266331851e+00,2.000000000000000000e+00,6.382902476189833418e-01,5.384137580222159158e-12
2.506231155778894326e+00,2.000000000000000000e+00,6.956251078872498494e-01,5.928146862288485863e-12
2.546331658291457245e+00,2.000000000000000000e+00,7.470872719031902420e-01,6.429301535604281526e-12
2.586432160804020164e+00,2.000000000000000000e+00,7.921248638490097083e-01,6.906697436193098838e-12
2.626532663316583083e+00,2.000000000000000000e+00,8.306933501038844536e-01,7.328582185550658323e-12
2.666633165829146002e+00,2.000000000000000000e+00,8.631264968179601649e-01,7.700728943405010796e-12
2.706733668341708476e+00,2.000000000000000000e+00,8.899966358207642703e-01,8.040013099730458634e-12
2.746834170854271395e+00,2.000000000000000000e+00,9.119928997940319748e-01,8.353318037279677810e-12
2.786934673366834314e+00,2.000000000000000000e+00,9.298301360054967990e-01,8.633538328695067321e-12
2.827035175879397233e+00,2.000000000000000000e+00,9.441894582219075849e-01,8.859357691903824161e-12
2.867135678391959708e+00,2.000000000000000000e+00,9.556851243820588815e-01,9.063860773039777996e-12
2.907236180904522627e+00,2.000000000000000000e+00,9.648505055266600738e-01,9.255485267090080015e-12
2.947336683417085545e+00,2.000000000000000000e+00,9.721363871805442924e-01,9.477307827410186292e-12
2.987437185929648464e+00,2.000000000000000000e+00,9.779163482609615210e-01,9.628076114154282550e-12
3.027537688442210939e+00,2.000000000000000000e+00,9.824955578197704931e-01,9.813039270056833629e-12
3.067638190954773858e+00,2.000000000000000000e+00,9.861206758003706607e-01,9.962475289171379700e-12
3.107738693467336777e+00,2.000000000000000000e+00,9.889895302671772859e-01,1.010103112264459924e-11
3.147839195979899696e+00,2.000000000000000000e+00,9.912598908168616108e-01,1.025823870293152140e-11
3.187939698492462171e+00,2.000000000000000000e+00,9.930570736768328244e-01,1.039301977812101541e-11
3.228040201005025089e+00,2.000000000000000000e+00,9.944803360633095446e-01,1.053512832527303544e-11
3.268140703517588008e+00,2.000000000000000000e+00,9.956081467460348167e-01,1.067279598032655485e-11
3.308241206030150927e+00,2.000000000000000000e+00,9.965024664008503841e-01,1.080602274328157364e-11
3.348341708542713846e+00,2.000000000000000000e+00,9.972121890947104328e-01,1.094235813070554286e-11
3.388442211055276321e+00,2.000000000000000000e+00,9.977758893329834455e-01,1.106537084183401021e-11
3.428542713567839240e+00,2.000000000000000000e+00,9.982240024683468604e-01,1.121658321778795653e-11
3.468643216080402158e+00,2.000000000000000000e+00,9.985805503144226103e-01,1.135513905126117606e-11
3.508743718592965077e+00,2.000000000000000000e+00,9.988645019889386134e-01,1.150790573944959760e-11
3.548844221105527552e+00,2.000000000000000000e+00,9.990908466271840593e-01,1.163091845057806495e-11
3.588944723618090471e+00,2.000000000000000000e+00,9.992714371028940112e-01,1.177835606824828574e-11
3.629045226130653390e+00,2.000000000000000000e+00,9.994156540088902085e-01,1.191846621395598049e-11
3.669145728643216309e+00,2.000000000000000000e+00,9.995309277937115544e-01,1.206523769781142619e-11
3.709246231155778784e+00,2.000000000000000000e+00,9.996231494535499085e-01,1.220956669101269654e-11
3.749346733668341702e+00,2.000000000000000000e+00,9.996969939186639564e-01,1.236766244971931883e-11
3.789447236180904621e+00,2.000000000000000000e+00,9.997561744580195642e-01,1.251021508608118893e-11
3.829547738693467540e+00,2.000000000000000000e+00,9.998036434073748202e-01,1.266631244334348594e-11
3.869648241206030459e+00,2.000000000000000000e+00,9.998417502226565334e-01,1.281263983798908157e-11
3.909748743718592934e+00,2.000000000000000000e+00,9.998723664227270325e-01,1.294231388726529985e-11
3.949849246231155853e+00,2.000000000000000000e+00,9.998969841592504348e-01,1.309441444163894630e-11
3.989949748743718771e+00,2.000000000000000000e+00,9.999167942271584009e-01,1.322697507077918999e-11
4.030050251256280802e+00,2.000000000000000000e+00,9.999327477985976431e-01,1.331623700195905258e-11
4.070150753768843721e+00,2.000000000000000000e+00,9.999456052946393836e-01,1.344191424834662030e-11
4.110251256281406640e+00,2.000000000000000000e+00,9.999559752092925802e-01,1.355116019396973570e-11
4.150351758793969559e+00,2.000000000000000000e+00,9.999643448436310589e-01,1.367439494970312808e-11
4.190452261306532478e+00,2.000000000000000000e+00,9.999711048110450085e-01,1.382649550407677452e-11
4.230552763819095397e+00,2.000000000000000000e+00,9.999765684502771590e-01,1.391131654315813648e-11
4.270653266331658315e+00,2.000000000000000000e+00,9.999809873388806336e-01,1.403477334349645389e-11
4.310753768844220346e+00,2.000000000000000000e+00,9.999845636153351647e-01,1.416666783882192249e-11
4.350854271356783265e+00,2.000000000000000000e+00,9.999874598242276535e-01,1.427302720458101248e-11
4.390954773869346184e+00,2.000000000000000000e+00,9.999898067762221787e-01,1.440603192293110624e-11
4.431055276381909103e+00,2.000000000000000000e+00,9.999917098122034220e-01,1.452549192038077308e-11
4.471155778894472022e+00,2.000000000000000000e+00,9.999932538374672886e-01,1.465605414807669149e-11
4.511256281407034940e+00,2.000000000000000000e+00,9.999945073215454894e-01,1.476019306778653117e-11
4.551356783919597859e+00,2.000000000000000000e+00,9.999955255311071545e-01,1.490541023940750165e-11
4.591457286432160778e+00,2.000000000000000000e+00,9.999963530962824310e-01,1.503130953039999440e-11
4.631557788944723697e+00,2.000000000000000000e+00,9.999970260890876927e-01,1.516187175809591281e-11
4.671658291457285728e+00,2.000000000000000000e+00,9.999975736800101878e-01,1.530509052827255800e-11
4.711758793969848647e+00,2.000000000000000000e+00,9.999980194742347228e-01,1.541522465231537353e-11
4.751859296482411565e+00,2.000000000000000000e+00,9.999983825874750876e-01,1.553179806990101497e-11
4.791959798994974484e+00,2.000000000000000000e+00,9.999986785057772831e-01,1.568634111492883676e-11
4.832060301507537403e+00,2.000000000000000000e+00,9.999989197867114044e-01,1.579270048068792676e-11
4.872160804020100322e+00,2.000000000000000000e+00,9.999991166147713662e-01,1.593036813574144617e-11
4.912261306532663241e+00,2.000000000000000000e+00,9.999992772586820955e-01,1.606204058646198973e-11
4.952361809045226160e+00,2.000000000000000000e+00,9.999994084322860743e-01,1.618261080693628173e-11
4.992462311557788190e+00,2.000000000000000000e+00,9.999995155923526724e-01,1.633404522749515309e-11
5.032562814070351109e+00,2.000000000000000000e+00,9.999996031750416625e-01,1.646061065230242093e-11
5.072663316582914028e+00,2.000000000000000000e+00,9.999996747889934312e-01,1.653499559495230642e-11
5.112763819095476947e+00,2.000000000000000000e+00,9.999997333720989090e-01,1.672595395518783334e-11
5.152864321608039866e+00,2.000000000000000000e+00,9.999997813156487059e-01,1.683431172239124862e-11
5.192964824120602785e+00,2.000000000000000000e+00,9.999998205691711384e-01,1.698818863360429532e-11
5.233065326633165704e+00,2.000000000000000000e+00,9.999998527207470955e-01,1.709676844541263563e-11
5.273165829145728623e+00,2.000000000000000000e+00,9.999998790664884618e-01,1.724997922281090723e-11
5.313266331658291541e+00,2.000000000000000000e+00,9.999999006632045440e-01,1.735322996410104679e-11
5.353366834170853572e+00,2.000000000000000000e+00,9.999999183741500319e-01,1.751243594583229424e-11
5.393467336683416491e+00,2.000000000000000000e+00,9.999999329040065721e-01,1.761013557199930801e-11
5.433567839195979410e+00,2.000000000000000000e+00,9.999999448287054671e-01,1.774780322705282742e-11
5.473668341708542329e+00,2.000000000000000000e+00,9.999999546191199462e-01,1.789435266630334809e-11
5.513768844221105248e+00,2.000000000000000000e+00,9.999999626600445390e-01,1.802713534004851681e-11
5.553869346733668166e+00,2.000000000000000000e+00,9.999999692666421414e-01,1.813860173172088253e-11
5.593969849246231085e+00,2.000000000000000000e+00,9.999999746965927416e-01,1.826738760257740068e-11
5.634070351758794004e+00,2.000000000000000000e+00,9.999999791611425826e-01,1.841060637275404588e-11
5.674170854271356035e+00,2.000000000000000000e+00,9.999999828331097573e-01,1.855293696451099095e-11
5.714271356783918954e+00,2.000000000000000000e+00,9.999999858542216735e-01,1.864730592160412925e-11
5.754371859296481873e+00,2.000000000000000000e+00,9.999999883407622026e-01,1.880717803715015179e-11
5.794472361809044791e+00,2.000000000000000000e+00,9.999999903879102092e-01,1.894640000443814642e-11
5.834572864321607710e+00,2.000000000000000000e+00,9.999999920738662507e-01,1.903921464929680951e-11
5.874673366834170629e+00,2.000000000000000000e+00,9.999999934628578391e-01,1.921174330732355884e-11
5.914773869346733548e+00,2.000000000000000000e+00,9.999999946075102120e-01,1.933742055371112656e-11
5.954874371859296467e+00,2.000000000000000000e+00,9.999999955510683325e-01,1.945421601590169303e-11
5.994974874371859386e+00,2.000000000000000000e+00,9.999999963291663629e-01,1.958899709109118703e-11
6.035075376884421416e+00,2.000000000000000000e+00,9.999999969709478798e-01,1.970112961657832784e-11
6.075175879396984335e+00,2.000000000000000000e+00,9.999999975005089414e-01,1.983679887018752197e-11
6.115276381909547254e+00,2.000000000000000000e+00,9.999999979375775450e-01,1.996891541011791560e-11
6.155376884422110173e+00,2.000000000000000000e+00,9.999999982984260072e-01,2.011635302778813639e-11
6.195477386934673092e+00,2.000000000000000000e+00,9.999999985964258542e-01,2.025180023679240549e-11
6.235577889447236011e+00,2.000000000000000000e+00,9.999999988425825048e-01,2.038613722277204943e-11
6.275678391959798930e+00,2.000000000000000000e+00,9.999999990459673693e-01,2.049183045471636433e-11
6.315778894472361848e+00,2.000000000000000000e+00,9.999999992141086480e-01,2.064615145513926109e-11
6.355879396984923879e+00,2.000000000000000000e+00,9.999999993530930276e-01,2.075561944536730152e-11
6.395979899497486798e+00,2.000000000000000000e+00,9.999999994680643933e-01,2.090150275080304709e-11
6.436080402010049717e+00,2.000000000000000000e+00,9.999999995631698724e-01,2.103472951375806588e-11
6.476180904522612636e+00,2.000000000000000000e+00,9.999999996418682535e-01,2.116440356303428416e-11
6.516281407035175555e+00,2.000000000000000000e+00,9.999999997070112556e-01,2.129474374612527754e-11
6.556381909547738474e+00,2.000000000000000000e+00,9.999999997609616553e-01,2.143130117815417179e-11
6.596482412060301392e+00,2.000000000000000000e+00,9.999999998056372519e-01,2.155942091519591486e-11
6.636582914572864311e+00,2.000000000000000000e+00,9.999999998426587489e-01,2.168754065223765792e-11
6.676683417085427230e+00,2.000000000000000000e+00,9.999999998733302142e-01,2.180500224824299949e-11
6.716783919597989261e+00,2.000000000000000000e+00,9.999999998987620931e-01,2.192068748740894080e-11
6.756884422110552180e+00,2.000000000000000000e+00,9.999999999198965206e-01,2.207922733532541315e-11
6.796984924623115099e+00,2.000000000000000000e+00,9.999999999374180604e-01,2.221378636590998212e-11
6.837085427135678017e+00,2.000000000000000000e+00,9.999999999519411098e-01,2.232281026692817250e-11
6.877185929648240936e+00,2.000000000000000000e+00,9.999999999640347692e-01,2.246514085868511756e-11
6.917286432160803855e+00,2.000000000000000000e+00,9.999999999741024936e-01,2.261946185910801432e-11
6.957386934673366774e+00,2.000000000000000000e+00,9.999999999824111807e-01,2.270583721042385150e-11
6.997487437185929693e+00,2.000000000000000000e+00,9.999999999894018110e-01,2.287281475332747505e-11
7.037587939698491724e+00,2.000000000000000000e+00,9.999999999951918461e-01,2.300137857957906817e-11
7.077688442211054642e+00,2.000000000000000000e+00,1.000000000000031086e+00,2.313971236844736268e-11
7.117788944723617561e+00,2.000000000000000000e+00,1.000000000004031886e+00,2.323896630684885167e-11
7.157889447236180480e+00,2.000000000000000000e+00,1.000000000007385204e+00,2.335176496615076758e-11
7.197989949748743399e+00,2.000000000000000000e+00,1.000000000010230927e+00,2.350630801117858937e-11
7.238090452261306318e+00,2.000000000000000000e+00,1.000000000012625456e+00,2.366529194830491178e-11
7.278190954773869237e+00,2.000000000000000000e+00,1.000000000014609647e+00,2.379163532850725460e-11
7.318291457286432156e+00,2.000000000000000000e+00,1.000000000016261215e+00,2.389999309571066988e-11
7.358391959798995074e+00,2.000000000000000000e+00,1.000000000017678303e+00,2.403366394787553872e-11
7.398492462311557105e+00,2.000000000000000000e+00,1.000000000018882229e+00,2.417110955832413310e-11
7.438592964824120024e+00,2.000000000000000000e+00,1.000000000019904967e+00,2.430677881193332723e-11
7.478693467336682943e+00,2.000000000000000000e+00,1.000000000020744739e+00,2.440914137480376667e-11
7.518793969849245862e+00,2.000000000000000000e+00,1.000000000021516566e+00,2.456745917811531399e-11
7.558894472361808781e+00,2.000000000000000000e+00,1.000000000022166713e+00,2.470734727921808371e-11
7.598994974874371700e+00,2.000000000000000000e+00,1.000000000022709390e+00,2.482525296443327534e-11
7.639095477386934618e+00,2.000000000000000000e+00,1.000000000023187674e+00,2.495004203240114293e-11
7.679195979899497537e+00,2.000000000000000000e+00,1.000000000023606894e+00,2.507527518957886059e-11
7.719296482412060456e+00,2.000000000000000000e+00,1.000000000023995916e+00,2.521938213817520591e-11
7.759396984924622487e+00,2.000000000000000000e+00,1.000000000024313884e+00,2.533351306510667200e-11
7.799497487437185406e+00,2.000000000000000000e+00,1.000000000024625191e+00,2.547495547844391695e-11
7.839597989949748325e+00,2.000000000000000000e+00,1.000000000024901858e+00,2.561040268744818604e-11
7.879698492462311243e+00,2.000000000000000000e+00,1.000000000025127012e+00,2.571765023162697616e-11
7.919798994974874162e+00,2.000000000000000000e+00,1.000000000025384583e+00,2.587707825796314864e-11
7.959899497487437081e+00,2.000000000000000000e+00,1.000000000025595082e+00,2.600586412881966680e-11
8.000000000000000000e+00,2.000000000000000000e+00,1.000000000025800251e+00,2.614286565005841112e-11
2.000000000000000042e-02,3.000000000000000000e+00,2.488151291764835859e-34,4.440892098500626162e-16
6.010050251256281173e-02,3.000000000000000000e+00,1.224616861905670653e-27,-6.661338147750939243e-16
1.002010050251256335e-01,3.000000000000000000e+00,1.584298135802903600e-24,0.000000000000000000e+00
1.403015075376884413e-01,3.000000000000000000e+00,1.785979332280284127e-22,0.000000000000000000e+00
1.804020100502512491e-01,3.000000000000000000e+00,6.124435404031061232e-21,-2.220446049250313081e-16
2.205025125628140570e-01,3.000000000000000000e+00,1.036003445068129950e-19,4.440892098500626162e-16
2.606030150753769203e-01,3.000000000000000000e+00,1.097197773791264482e-18,4.440892098500626162e-16
3.007035175879397282e-01,3.000000000000000000e+00,8.328374512133021654e-18,1.776356839400250465e-15
3.408040201005025360e-01,3.000000000000000000e+00,4.928593371896510948e-17,-2.220446049250313081e-16
3.809045226130653439e-01,3.000000000000000000e+00,2.404667814877789750e-16,6.661338147750939243e-16
4.210050251256281517e-01,3.000000000000000000e+00,1.005806308816086963e-15,6.661338147750939243e-16
4.611055276381909596e-01,3.000000000000000000e+00,3.710313762973729757e-15,2.220446049250313081e-16
5.012060301507538229e-01,3.000000000000000000e+00,1.232996115847053308e-14,2.220446049250313081e-16
5.413065326633166308e-01,3.000000000000000000e+00,3.751871086929019643e-14,-4.440892098500626162e-16
5.814070351758794386e-01,3.000000000000000000e+00,1.058827391480352692e-13,2.220446049250313081e-16
6.215075376884422464e-01,3.000000000000000000e+00,2.799835336146195282e-13,-1.332267629550187849e-15
6.616080402010050543e-01,3.000000000000000000e+00,6.994751378490373861e-13,-1.332267629550187849e-15
7.017085427135678621e-01,3.000000000000000000e+00,1.662292917181251006e-12,6.661338147750939243e-16
7.418090452261306700e-01,3.000000000000000000e+00,3.779240893051222487e-12,-1.110223024625156540e-15
7.819095477386934778e-01,3.000000000000000000e+00,8.259193958103023242e-12,2.442490654175344389e-15
8.220100502512562857e-01,3.000000000000000000e+00,1.742078996495142377e-11,2.220446049250313081e-16
8.621105527638190935e-01,3.000000000000000000e+00,3.558792953845487090e-11,1.998401444325281773e-15
9.022110552763819014e-01,3.000000000000000000e+00,7.062242810880063316e-11,1.998401444325281773e-15
9.423115577889447092e-01,3.000000000000000000e+00,1.364950693907152312e-10,1.554312234475219157e-15
9.824120603015076281e-01,3.000000000000000000e+00,2.575209228601676533e-10,1.554312234475219157e-15
1.022512562814070325e+00,3.000000000000000000e+00,4.752221119611045386e-10,5.107025913275720086e-15
1.062613065326633244e+00,3.000000000000000000e+00,8.592815768538862256e-10,-2.220446049250313081e-15
1.102713567839195941e+00,3.000000000000000000e+00,1.524787221724218786e-09,-1.110223024625156540e-15
1.142814070351758859e+00,3.000000000000000000e+00,2.659036388844019021e-09,9.547918011776346248e-15
1.182914572864321556e+00,3.000000000000000000e+00,4.562716862737224822e-09,-2.220446049250313081e-15
1.223015075376884475e+00,3.000000000000000000e+00,7.712494868150858514e-09,-6.661338147750939243e-16
1.263115577889447172e+00,3.000000000000000000e+00,1.285518787148269392e-08,-2.331468351712828735e-15
1.303216080402010091e+00,3.000000000000000000e+00,2.114814908004575472e-08,6.661338147750939243e-15
1.343316582914573010e+00,3.000000000000000000e+00,3.436672446203510234e-08,1.998401444325281773e-15
1.383417085427135707e+00,3.000000000000000000e+00,5.520835908406005168e-08,3.330669073875469621e-15
1.423517587939698625e+00,3.000000000000000000e+00,8.773499210378078807e-08,-3.552713678800500929e-15
1.463618090452261322e+00,3.000000000000000000e+00,1.380120735526296053e-07,-8.104628079763642745e-15
1.503718592964824241e+00,3.000000000000000000e+00,2.150254133479707671e-07,9.547918011776346248e-15
1.543819095477386938e+00,3.000000000000000000e+00,3.319884044327518105e-07,-2.109423746787797427e-15
1.583919597989949857e+00,3.000000000000000000e+00,5.081947949679193977e-07,-3.330669073875469621e-15
1.624020100502512554e+00,3.000000000000000000e+00,7.716299369588068999e-07,4.440892098500626162e-16
1.664120603015075472e+00,3.000000000000000000e+00,1.162631628344820183e-06,1.021405182655144017e-14
1.704221105527638169e+00,3.000000000000000000e+00,1.738996469293944147e-06,-7.993605777301127091e-15
1.744321608040201088e+00,3.000000000000000000e+00,2.583068892539156071e-06,6.661338147750939243e-16
1.784422110552763785e+00,3.000000000000000000e+00,3.811537720102303671e-06,6.661338147750939243e-15
1.824522613065326704e+00,3.000000000000000000e+00,5.588916492058339474e-06,-9.992007221626408864e-16
1.864623115577889401e+00,3.000000000000000000e+00,8.146016162553003660e-06,-1.543210004228967591e-14
1.904723618090452320e+00,3.000000000000000000e+00,1.180515996514285338e-05,-2.609024107869117870e-14
1.944824120603015238e+00,3.000000000000000000e+00,1.701447254410016317e-05,1.643130076445231680e-14
1.984924623115577935e+00,3.000000000000000000e+00,2.439433995316148083e-05,-1.687538997430237941e-14
2.025025125628140632e+00,3.000000000000000000e+00,3.480014591328858489e-05,2.464695114667847520e-14
2.065125628140703551e+00,3.000000000000000000e+00,4.940669975295200141e-05,6.661338147750939243e-16
2.105226130653266470e+00,3.000000000000000000e+00,6.982149640115482207e-05,-9.880984919163893210e-15
2.145326633165829389e+00,3.000000000000000000e+00,9.823617093651608044e-05,-1.876276911616514553e-14
2.185427135678391863e+00,3.000000000000000000e+00,1.376284141265993774e-04,-1.032507412901395583e-14
2.225527638190954782e+00,3.000000000000000000e+00,1.920303416595369416e-04,1.043609643147647148e-14
2.265628140703517701e+00,3.000000000000000000e+00,2.668841080450981519e-04,1.598721155460225418e-14
2.305728643216080620e+00,3.000000000000000000e+00,3.695116998574902588e-04,-9.880984919163893210e-15
2.345829145728643095e+00,3.000000000000000000e+00,5.097335848882266710e-04,-2.109423746787797427e-15
2.385929648241206014e+00,3.000000000000000000e+00,7.006807364559406847e-04,6.883382752675970551e-15
2.426030150753768933e+00,3.000000000000000000e+00,9.598566111651352442e-04,2.309263891220325604e-14
2.466130653266331851e+00,3.000000000000000000e+00,1.310520634674195274e-03,-1.032507412901395583e-14
2.506231155778894326e+00,3.000000000000000000e+00,1.783482379313734148e-03,7.327471962526033167e-15
2.546331658291457245e+00,3.000000000000000000e+00,2.419416217861066615e-03,2.353672812205331866e-14
2.586432160804020164e+00,3.000000000000000000e+00,3.271828635456704246e-03,4.951594689828198170e-14
2.626532663316583083e+00,3.000000000000000000e+00,4.410832506345024884e-03,4.996003610813204432e-14
2.666633165829146002e+00,3.000000000000000000e+00,5.927900731824364833e-03,6.639133687258436112e-14
2.706733668341708476e+00,3.000000000000000000e+00,7.941776319049242971e-03,6.972200594645983074e-14
2.746834170854271395e+00,3.000000000000000000e+00,1.060569567322754148e-02,7.105427357601001859e-14
2.786934673366834314e+00,3.000000000000000000e+00,1.411601025637932404e-02,1.481037514849958825e-13
2.827035175879397233e+00,3.000000000000000000e+00,1.872213700378381335e-02,1.658673198789983871e-13
2.867135678391959708e+00,3.000000000000000000e+00,2.473747359644928173e-02,2.469136006766348146e-13
2.907236180904522627e+00,3.000000000000000000e+00,3.255041337892069370e-02,3.397282455352979014e-13
2.947336683417085545e+00,3.000000000000000000e+00,4.263380624524858165e-02,4.209965709378593601e-13
2.987437185929648464e+00,3.000000000000000000e+00,5.555006609885214386e-02,5.724309914967307122e-13
3.027537688442210939e+00,3.000000000000000000e+00,7.194764665815472915e-02,7.462919171530302265e-13
3.067638190954773858e+00,3.000000000000000000e+00,9.254298071043348672e-02,9.712231019420869416e-13
3.107738693467336777e+00,3.000000000000000000e+00,1.180807922538676391e-01,1.263433802023428143e-12
3.147839195979899696e+00,3.000000000000000000e+00,1.492660090077161661e-01,1.632916024618680240e-12
3.187939698492462171e+00,3.000000000000000000e+00,1.866639420163064278e-01,2.100097873380946112e-12
3.228040201005025089e+00,3.000000000000000000e+00,2.305735283100815436e-01,2.674305221717077075e-12
3.268140703517588008e+00,3.000000000000000000e+00,2.808914506561739910e-01,3.300693052210590395e-12
3.308241206030150927e+00,3.000000000000000000e+00,3.369998228672126950e-01,3.959277350418233254e-12
3.348341708542713846e+00,3.000000000000000000e+00,3.977193438920659796e-01,4.624300942168702022e-12
3.388442211055276321e+00,3.000000000000000000e+00,4.613639548291954551e-01,5.418332449380613980e-12
3.428542713567839240e+00,3.000000000000000000e+00,5.259070756094673671e-01,6.222800053024002409e-12
3.468643216080402158e+00,3.000000000000000000e+00,5.892305776743890222e-01,7.000844348681312113e-12
3.508743718592965077e+00,3.000000000000000000e+00,6.493945610302009896e-01,7.768008458697295282e-12
3.548844221105527552e+00,3.000000000000000000e+00,7.048578373248879370e-01,8.512301974406000227e-12
3.588944723618090471e+00,3.000000000000000000e+00,7.546006158876519265e-01,9.142242518578314048e-12
3.629045226130653390e+00,3.000000000000000000e+00,7.981387162253612555e-01,9.765965813812726992e-12
3.669145728643216309e+00,3.000000000000000000e+00,8.354523040270658285e-01,1.028155338644864969e-11
3.709246231155778784e+00,3.000000000000000000e+00,8.668682103411577966e-01,1.073940936180406425e-11
3.749346733668341702e+00,3.000000000000000000e+00,8.929330154419716781e-01,1.116839953851922473e-11
3.789447236180904621e+00,3.000000000000000000e+00,9.143020068753227036e-01,1.152167250495494955e-11
3.829547738693467540e+00,3.000000000000000000e+00,9.316554072150681209e-01,1.184541353893564519e-11
3.869648241206030459e+00,3.000000000000000000e+00,9.456430302355599560e-01,1.213540379296773608e-11
3.909748743718592934e+00,3.000000000000000000e+00,9.568528864328001982e-01,1.237876467996557039e-11
3.949849246231155853e+00,3.000000000000000000e+00,9.657974036133407658e-01,1.260502813238417730e-11
3.989949748743718771e+00,3.000000000000000000e+00,9.729112175856174938e-01,1.281907913153190748e-11
4.030050251256280802e+00,3.000000000000000000e+00,9.785557396865425250e-01,1.301403429465608497e-11
4.070150753768843721e+00,3.000000000000000000e+00,9.830271108343808795e-01,1.317213005336270726e-11
4.110251256281406640e+00,3.000000000000000000e+00,9.865653496914850162e-01,1.332689514299545408e-11
4.150351758793969559e+00,3.000000000000000000e+00,9.893634147087511099e-01,1.350519696075025422e-11
4.190452261306532478e+00,3.000000000000000000e+00,9.915754988294698258e-01,1.365263457842047501e-11
4.230552763819095397e+00,3.000000000000000000e+00,9.933242751471378362e-01,1.380384695437442133e-11
4.270653266331658315e+00,3.000000000000000000e+00,9.947070285442168869e-01,1.395616955335299281e-11
4.310753768844220346e+00,3.000000000000000000e+00,9.958007362453706879e-01,1.410116468036903825e-11
4.350854271356783265e+00,3.000000000000000000e+00,9.966662139009527799e-01,1.423372530950928194e-11
4.390954773869346184e+00,3.000000000000000000e+00,9.973514613847190846e-01,1.435540575300819910e-11
4.431055276381909103e+00,3.000000000000000000e+00,9.978943432150737536e-01,1.448619002530904254e-11
4.471155778894472022e+00,3.000000000000000000e+00,9.983247216355197740e-01,1.464783849769446533e-11
4.511256281407034940e+00,3.000000000000000000e+00,9.986661490250149376e-01,1.476507804909488186e-11
4.551356783919597859e+00,3.000000000000000000e+00,9.989372051385434492e-01,1.489652845521050040e-11
4.591457286432160778e+00,3.000000000000000000e+00,9.991525526437893268e-01,1.505129354484324722e-11
4.631557788944723697e+00,3.000000000000000000e+00,9.993237685973795914e-01,1.519406822581004235e-11
4.671658291457285728e+00,3.000000000000000000e+00,9.994599989461918632e-01,1.531974547219761007e-11
4.711758793969848647e+00,3.000000000000000000e+00,9.995684738011081372e-01,1.546451855460873048e-11
4.751859296482411565e+00,3.000000000000000000e+00,9.996549124845875989e-01,1.557487472325647104e-11
4.791959798994974484e+00,3.000000000000000000e+00,9.997238426381453991e-01,1.576716535112154816e-11
4.832060301507537403e+00,3.000000000000000000e+00,9.997788510231395698e-01,1.589683940039776644e-11
4.872160804020100322e+00,3.000000000000000000e+00,9.998227812922325652e-01,1.607269872749839124e-11
4.912261306532663241e+00,3.000000000000000000e+00,9.998578896048170295e-01,1.618238876233135670e-11
4.952361809045226160e+00,3.000000000000000000e+00,9.998859673894630040e-01,1.631939028357010102e-11
4.992462311557788190e+00,3.000000000000000000e+00,9.999084381792463505e-01,1.648925440633774997e-11
5.032562814070351109e+00,3.000000000000000000e+00,9.999264339812922175e-01,1.662270321389769379e-11
5.072663316582914028e+00,3.000000000000000000e+00,9.999408557194133795e-01,1.673194915952080919e-11
5.112763819095476947e+00,3.000000000000000000e+00,9.999524208824031035e-01,1.684918871092122572e-11
5.152864321608039866e+00,3.000000000000000000e+00,9.999617013525795572e-01,1.696687235153149231e-11
5.192964824120602785e+00,3.000000000000000000e+00,9.999691532454196841e-01,1.708566621516638406e-11
5.233065326633165704e+00,3.000000000000000000e+00,9.999751406358000638e-01,1.720490416801112588e-11
5.273165829145728623e+00,3.000000000000000000e+00,9.999799543254492828e-01,1.732414212085586769e-11
5.313266331658291541e+00,3.000000000000000000e+00,9.999838267517383583e-01,1.745115163487298560e-11
5.353366834170853572e+00,3.000000000000000000e+00,9.999869438417494649e-01,1.756239598194042628e-11
5.393467336683416491e+00,3.000000000000000000e+00,9.999894544014630293e-01,1.767497259663741715e-11
5.433567839195979410e+00,3.000000000000000000e+00,9.999914776284618556e-01,1.780864344880228600e-11
5.473668341708542329e+00,3.000000000000000000e+00,9.999931090449176718e-01,1.792144210810420191e-11
5.513768844221105248e+00,3.000000000000000000e+00,9.999944252677791523e-01,1.805466887105922069e-11
5.553869346733668166e+00,3.000000000000000000e+00,9.999954877761575434e-01,1.815125827420160931e-11
5.593969849246231085e+00,3.000000000000000000e+00,9.999963459411671529e-01,1.831890195092000795e-11
5.634070351758794004e+00,3.000000000000000000e+00,9.999970394321028300e-01,1.844258079586325039e-11
5.674170854271356035e+00,3.000000000000000000e+00,9.999976001405951331e-01,1.855493536595531623e-11
5.714271356783918954e+00,3.000000000000000000e+00,9.999980537259243185e-01,1.871280908005701349e-11
5.754371859296481873e+00,3.000000000000000000e+00,9.999984208378037698e-01,1.884314926314800687e-11
5.794472361809044791e+00,3.000000000000000000e+00,9.999987181118701329e-01,1.894329137996919599e-11
5.834572864321607710e+00,3.000000000000000000e+00,9.999989589503590626e-01,1.907540791989958961e-11
5.874673366834170629e+00,3.000000000000000000e+00,9.999991541623755031e-01,1.919620018497880665e-11
5.914773869346733548e+00,3.000000000000000000e+00,9.999993124663493216e-01,1.930389181836744683e-11
5.954874371859296467e+00,3.000000000000000000e+00,9.999994409004677731e-01,1.944244765184066637e-11
5.994974874371859386e+00,3.000000000000000000e+00,9.999995451489851472e-01,1.960498430264578928e-11
6.035075376884421416e+00,3.000000000000000000e+00,9.999996298040388920e-01,1.974487240374855901e-11
6.075175879396984335e+00,3.000000000000000000e+00,9.999996985795228666e-01,1.985678288463077479e-11
6.115276381909547254e+00,3.000000000000000000e+00,9.999997544779435366e-01,1.997868537273461698e-11
6.155376884422110173e+00,3.000000000000000000e+00,9.999997999305958452e-01,2.011346644792411098e-11
6.195477386934673092e+00,3.000000000000000000e+00,9.999998369046803059e-01,2.024713730008897983e-11
6.235577889447236011e+00,3.000000000000000000e+00,9.999998669946743579e-01,2.035305257663821976e-11
6.275678391959798930e+00,3.000000000000000000e+00,9.999998914923048376e-01,2.050715153245619149e-11
6.315778894472361848e+00,3.000000000000000000e+00,9.999999114449638071e-01,2.060618342625275545e-11
6.355879396984923879e+00,3.000000000000000000e+00,9.999999277025828359e-01,2.075895011444117699e-11
6.395979899497486798e+00,3.000000000000000000e+00,9.999999409543949280e-01,2.087885420110069390e-11
6.436080402010049717e+00,3.000000000000000000e+00,9.999999517606349420e-01,2.102806817561031494e-11
6.476180904522612636e+00,3.000000000000000000e+00,9.999999605757413645e-01,2.119704411995826376e-11
6.516281407035175555e+00,3.000000000000000000e+00,9.999999677694448863e-01,2.128097698061992560e-11
6.556381909547738474e+00,3.000000000000000000e+00,9.999999736420881469e-01,2.141642418962419470e-11
6.596482412060301392e+00,3.000000000000000000e+00,9.999999784381136125e-01,2.154920686336936342e-11
6.636582914572864311e+00,3.000000000000000000e+00,9.999999823562638612e-01,2.168665247381795780e-11
6.676683417085427230e+00,3.000000000000000000e+00,9.999999855583612263e-01,2.182098945979760174e-11
6.716783919597989261e+00,3.000000000000000000e+00,9.999999881762273723e-01,2.194422421553099412e-11
6.756884422110552180e+00,3.000000000000000000e+00,9.999999903171161719e-01,2.205458038417873468e-11
6.796984924623115099e+00,3.000000000000000000e+00,9.999999920686886146e-01,2.221733907958878262e-11
6.837085427135678017e+00,3.000000000000000000e+00,9.999999935020518205e-01,2.233413454177934909e-11
6.877185929648240936e+00,3.000000000000000000e+00,9.999999946755302460e-01,2.245870156514229166e-11
6.917286432160803855e+00,3.000000000000000000e+00,9.999999956365017706e-01,2.259414877414656075e-11
6.957386934673366774e+00,3.000000000000000000e+00,9.999999964237651362e-01,2.275157839903840795e-11
6.997487437185929693e+00,3.000000000000000000e+00,9.999999970688375761e-01,2.285038824823004688e-11
7.037587939698491724e+00,3.000000000000000000e+00,9.999999975976354705e-01,2.297717571764223976e-11
7.077688442211054642e+00,3.000000000000000000e+00,9.999999980312905823e-01,2.313971236844736268e-11
7.117788944723617561e+00,3.000000000000000000e+00,9.999999983869267695e-01,2.324784809104585293e-11
7.157889447236180480e+00,3.000000000000000000e+00,9.999999986787579953e-01,2.337019466835954518e-11
7.197989949748743399e+00,3.000000000000000000e+00,9.999999989182870586e-01,2.351829841984454106e-11
7.238090452261306318e+00,3.000000000000000000e+00,9.999999991149444156e-01,2.364664020149120915e-11
7.278190954773869237e+00,3.000000000000000000e+00,9.999999992764412315e-01,2.377342767090340203e-11
7.318291457286432156e+00,3.000000000000000000e+00,9.999999994091317568e-01,2.390909692451259616e-11
7.358391959798995074e+00,3.000000000000000000e+00,9.999999995181485524e-01,2.401745469171601144e-11
7.398492462311557105e+00,3.000000000000000000e+00,9.999999996077846287e-01,2.414890509783162997e-11
7.438592964824120024e+00,3.000000000000000000e+00,9.999999996815447378e-01,2.432409829111747968e-11
7.478693467336682943e+00,3.000000000000000000e+00,9.999999997421298303e-01,2.440714297335944138e-11
7.518793969849245862e+00,3.000000000000000000e+00,9.999999997920332451e-01,2.453881542407998495e-11
7.558894472361808781e+00,3.000000000000000000e+00,9.999999998331301487e-01,2.469380255831765680e-11
7.598994974874371700e+00,3.000000000000000000e+00,9.999999998669522050e-01,2.481659322484119912e-11
7.639095477386934618e+00,3.000000000000000000e+00,9.999999998948254643e-01,2.495426087989471853e-11
7.679195979899497537e+00,3.000000000000000000e+00,9.999999999177866528e-01,2.507616336799856072e-11
7.719296482412060456e+00,3.000000000000000000e+00,9.999999999367055192e-01,2.518563135822660115e-11
7.759396984924622487e+00,3.000000000000000000e+00,9.999999999523656591e-01,2.535172072271052457e-11
7.799497487437185406e+00,3.000000000000000000e+00,9.999999999652395832e-01,2.545696986544498941e-11
7.839597989949748325e+00,3.000000000000000000e+00,9.999999999759070501e-01,2.560329726009058504e-11
7.879698492462311243e+00,3.000000000000000000e+00,9.999999999847160037e-01,2.573585788923082873e-11
7.919798994974874162e+00,3.000000000000000000e+00,9.999999999919828575e-01,2.585109903918691998e-11
7.959899497487437081e+00,3.000000000000000000e+00,9.999999999980266896e-01,2.599431780936356517e-11
8.000000000000000000e+00,3.000000000000000000e+00,1.000000000003036682e+00,2.613820271335498546e-11
2.000000000000000042e-02,4.000000000000000000e+00,5.684798622406367298e-46,4.440892098500626162e-16
6.010050251256281173e-02,4.000000000000000000e+00,2.279299696883947987e-37,0.000000000000000000e+00
1.002010050251256335e-01,4.000000000000000000e+00,2.274260736407442002e-33,0.000000000000000000e+00
1.403015075376884413e-01,4.000000000000000000e+00,9.830978009641550314e-31,0.000000000000000000e+00
1.804020100502512491e-01,4.000000000000000000e+00,9.188183274650066576e-29,4.440892098500626162e-16
2.205025125628140570e-01,4.000000000000000000e+00,3.457277962157310341e-27,-2.220446049250313081e-16
2.606030150753769203e-01,4.000000000000000000e+00,7.116359845414961796e-26,4.440892098500626162e-16
3.007035175879397282e-01,4.000000000000000000e+00,9.535353450059218599e-25,-2.220446049250313081e-16
3.408040201005025360e-01,4.000000000000000000e+00,9.267807404970606643e-24,-2.220446049250313081e-16
3.809045226130653439e-01,4.000000000000000000e+00,7.021414194663362603e-23,4.440892098500626162e-16
4.210050251256281517e-01,4.000000000000000000e+00,4.360194721508607862e-22,-2.220446049250313081e-16
4.611055276381909596e-01,4.000000000000000000e+00,2.301806501206045951e-21,8.881784197001252323e-16
5.012060301507538229e-01,4.000000000000000000e+00,1.061654647083483083e-20,0.000000000000000000e+00
5.413065326633166308e-01,4.000000000000000000e+00,4.368876197407870969e-20,4.440892098500626162e-16
5.814070351758794386e-01,4.000000000000000000e+00,1.630747563319251362e-19,4.440892098500626162e-16
6.215075376884422464e-01,4.000000000000000000e+00,5.594431160700743518e-19,4.440892098500626162e-16
6.616080402010050543e-01,4.000000000000000000e+00,1.782878846474603308e-18,8.881784197001252323e-16
7.017085427135678621e-01,4.000000000000000000e+00,5.324835565732480472e-18,0.000000000000000000e+00
7.418090452261306700e-01,4.000000000000000000e+00,1.501381551573013945e-17,0.000000000000000000e+00
7.819095477386934778e-01,4.000000000000000000e+00,4.021183421954676846e-17,1.332267629550187849e-15
8.220100502512562857e-01,4.000000000000000000e+00,1.028415377587777267e-16,-3.330669073875469621e-16
8.621105527638190935e-01,4.000000000000000000e+00,2.522798309361284767e-16,2.442490654175344389e-15
9.022110552763819014e-01,4.000000000000000000e+00,5.959040255230229102e-16,-1.887379141862766119e-15
9.423115577889447092e-01,4.000000000000000000e+00,1.359909236970300790e-15,1.332267629550187849e-15
9.824120603015076281e-01,4.000000000000000000e+00,3.007182853537623030e-15,-1.443289932012703503e-15
1.022512562814070325e+00,4.000000000000000000e+00,6.460234795939824017e-15,-3.108624468950438313e-15
1.062613065326633244e+00,4.000000000000000000e+00,1.351348191143588313e-14,1.776356839400250465e-15
1.102713567839195941e+00,4.000000000000000000e+00,2.758021220630795321e-14,4.218847493575594854e-15
1.142814070351758859e+00,4.000000000000000000e+00,5.502057444078929575e-14,1.776356839400250465e-15
1.182914572864321556e+00,4.000000000000000000e+00,1.074616899686560972e-13,0.000000000000000000e+00
1.223015075376884475e+00,4.000000000000000000e+00,2.057861222012584134e-13,-2.220446049250313081e-15
1.263115577889447172e+00,4.000000000000000000e+00,3.868863906128015769e-13,8.881784197001252323e-16
1.303216080402010091e+00,4.000000000000000000e+00,7.149452110434926236e-13,7.549516567451064475e-15
1.343316582914573010e+00,4.000000000000000000e+00,1.300030597680392912e-12,0.000000000000000000e+00
1.383417085427135707e+00,4.000000000000000000e+00,2.328378294169878419e-12,1.332267629550187849e-15
1.423517587939698625e+00,4.000000000000000000e+00,4.111149731242984669e-12,5.995204332975845318e-15
1.463618090452261322e+00,4.000000000000000000e+00,7.162102051424272858e-12,-4.662936703425657470e-15
1.503718592964824241e+00,4.000000000000000000e+00,1.232007949714450291e-11,-2.775557561562891351e-15
1.543819095477386938e+00,4.000000000000000000e+00,2.094037228012307210e-11,-1.776356839400250465e-15
1.583919597989949857e+00,4.000000000000000000e+00,3.519100767561920061e-11,2.442490654175344389e-15
1.624020100502512554e+00,4.000000000000000000e+00,5.850766985010311077e-11,2.220446049250313081e-16
1.664120603015075472e+00,4.000000000000000000e+00,9.628662111039191099e-11,1.310063169057684718e-14
1.704221105527638169e+00,4.000000000000000000e+00,1.569322303334991146e-10,-1.354472090042690979e-14
1.744321608040201088e+00,4.000000000000000000e+00,2.534292447192335690e-10,-3.996802888650563546e-15
1.784422110552763785e+00,4.000000000000000000e+00,4.056867471566878471e-10,1.287858708565181587e-14
1.824522613065326704e+00,4.000000000000000000e+00,6.440099540184418821e-10,8.215650382226158399e-15
1.864623115577889401e+00,4.000000000000000000e+00,1.014211094529419197e-09,4.884981308350688778e-15
1.904723618090452320e+00,4.000000000000000000e+00,1.585089163520601387e-09,-4.662936703425657470e-15
1.944824120603015238e+00,4.000000000000000000e+00,2.459315445287116064e-09,1.465494392505206633e-14
1.984924623115577935e+00,4.000000000000000000e+00,3.789191433305695985e-09,-2.220446049250313081e-15
2.025025125628140632e+00,4.000000000000000000e+00,5.799343352665558697e-09,-1.609823385706476984e-14
2.065125628140703551e+00,4.000000000000000000e+00,8.819248674769531467e-09,6.439293542825907934e-15
2.105226130653266470e+00,4.000000000000000000e+00,1.332963496666837046e-08,-7.105427357601001859e-15
2.145326633165829389e+00,4.000000000000000000e+00,2.002837413797330846e-08,-1.065814103640150279e-14
2.185427135678391863e+00,4.000000000000000000e+00,2.992365922544673688e-08,1.443289932012703503e-14
2.225527638190954782e+00,4.000000000000000000e+00,4.446522016208514646e-08,3.708144902248022845e-14
2.265628140703517701e+00,4.000000000000000000e+00,6.572837559507702991e-08,1.265654248072678456e-14
2.305728643216080620e+00,4.000000000000000000e+00,9.667121251371990462e-08,6.883382752675970551e-15
2.345829145728643095e+00,4.000000000000000000e+00,1.414926428413404162e-07,-1.021405182655144017e-14
2.385929648241206014e+00,4.000000000000000000e+00,2.061291318246640821e-07,2.220446049250313081e-15
2.426030150753768933e+00,4.000000000000000000e+00,2.989414975853120811e-07,-7.216449660063517513e-15
2.466130653266331851e+00,4.000000000000000000e+00,4.316613607268062013e-07,-5.551115123125782702e-16
2.506231155778894326e+00,4.000000000000000000e+00,6.206913499101116012e-07,-6.661338147750939243e-16
2.546331658291457245e+00,4.000000000000000000e+00,8.888857864281982108e-07,-1.376676550535194110e-14
2.586432160804020164e+00,4.000000000000000000e+00,1.267982278812177814e-06,-1.942890293094023946e-14
2.626532663316583083e+00,4.000000000000000000e+00,1.801912718574670171e-06,-5.884182030513329664e-15
2.666633165829146002e+00,4.000000000000000000e+00,2.551299240258784902e-06,-2.842170943040400743e-14
2.706733668341708476e+00,4.000000000000000000e+00,3.599543205567178697e-06,6.661338147750939243e-16
2.746834170854271395e+00,4.000000000000000000e+00,5.061050002385085980e-06,5.329070518200751394e-15
2.786934673366834314e+00,4.000000000000000000e+00,7.092311697999411024e-06,-3.219646771412953967e-15
2.827035175879397233e+00,4.000000000000000000e+00,9.906803550956972871e-06,4.440892098500626162e-15
2.867135678391959708e+00,4.000000000000000000e+00,1.379496060832914207e-05,1.776356839400250465e-14
2.907236180904522627e+00,4.000000000000000000e+00,1.915090467843556311e-05,-2.142730437526552123e-14
2.947336683417085545e+00,4.000000000000000000e+00,2.650812324225031578e-05,-6.772360450213454897e-15
2.987437185929648464e+00,4.000000000000000000e+00,3.658699550914374597e-05,2.242650509742816212e-14
3.027537688442210939e+00,4.000000000000000000e+00,5.035796208969133355e-05,-1.076916333886401844e-14
3.067638190954773858e+00,4.000000000000000000e+00,6.912531566001533807e-05,2.664535259100375697e-15
3.107738693467336777e+00,4.000000000000000000e+00,9.463810686251937347e-05,1.687538997430237941e-14
3.147839195979899696e+00,4.000000000000000000e+00,1.292366466868285926e-04,-7.771561172376095783e-15
3.187939698492462171e+00,4.000000000000000000e+00,1.760456203443016155e-04,2.220446049250313081e-16
3.228040201005025089e+00,4.000000000000000000e+00,2.392281195284401993e-04,-1.332267629550187849e-15
3.268140703517588008e+00,4.000000000000000000e+00,3.243190884211205735e-04,-1.509903313490212895e-14
3.308241206030150927e+00,4.000000000000000000e+00,4.386620255543846538e-04,1.332267629550187849e-15
3.348341708542713846e+00,4.000000000000000000e+00,5.919795794393499814e-04,-3.663735981263016583e-15
3.388442211055276321e+00,4.000000000000000000e+00,7.971171301242104164e-04,1.598721155460225418e-14
3.428542713567839240e+00,4.000000000000000000e+00,1.071009097589168671e-03,1.265654248072678456e-14
3.468643216080402158e+00,4.000000000000000000e+00,1.435930525473890071e-03,-1.998401444325281773e-15
3.508743718592965077e+00,4.000000000000000000e+00,1.921112112184665413e-03,2.930988785010413267e-14
3.548844221105527552e+00,4.000000000000000000e+00,2.564814713780557125e-03,1.287858708565181587e-14
3.588944723618090471e+00,4.000000000000000000e+00,3.416979320843245311e-03,3.730349362740525976e-14
3.629045226130653390e+00,4.000000000000000000e+00,4.542588790192422094e-03,5.484501741648273310e-14
3.669145728643216309e+00,4.000000000000000000e+00,6.025894692375835006e-03,7.416289804496045690e-14
3.709246231155778784e+00,4.000000000000000000e+00,7.975671263336470834e-03,1.025846074753644643e-13
3.749346733668341702e+00,4.000000000000000000e+00,1.053164587019336101e-02,1.381117442633694736e-13
3.789447236180904621e+00,4.000000000000000000e+00,1.387220651245629419e-02,1.818545314336006413e-13
3.829547738693467540e+00,4.000000000000000000e+00,1.822336946542506275e-02,2.413624855535090319e-13
3.869648241206030459e+00,4.000000000000000000e+00,2.386876603195524707e-02,3.215205879314453341e-13
3.909748743718592934e+00,4.000000000000000000e+00,3.116001518580665403e-02,4.143352327901084209e-13
3.949849246231155853e+00,4.000000000000000000e+00,4.052621905554779080e-02,5.464517727205020492e-13
3.989949748743718771e+00,4.000000000000000000e+00,5.248038719382674966e-02,7.107647803650252172e-13
4.030050251256280802e+00,4.000000000000000000e+00,6.761933334853634237e-02,9.439116155363080907e-13
4.070150753768843721e+00,4.000000000000000000e+00,8.661211875262049553e-02,1.214139899730071193e-12
4.110251256281406640e+00,4.000000000000000000e+00,1.101707880415123825e-01,1.527000748069440306e-12
4.150351758793969559e+00,4.000000000000000000e+00,1.389967748334834385e-01,1.980415831326354237e-12
4.190452261306532478e+00,4.000000000000000000e+00,1.736982089833804532e-01,2.531086451540431881e-12
4.230552763819095397e+00,4.000000000000000000e+00,2.146789784739770168e-01,3.129940751023241319e-12
4.270653266331658315e+00,4.000000000000000000e+00,2.620106857193516547e-01,3.879341292645221984e-12
4.310753768844220346e+00,4.000000000000000000e+00,3.153122163169503889e-01,4.722888746755415923e-12
4.350854271356783265e+00,4.000000000000000000e+00,3.736734908572426628e-01,5.614841924739266688e-12
4.390954773869346184e+00,4.000000000000000000e+00,4.356616500228546740e-01,6.598277479952230351e-12
4.431055276381909103e+00,4.000000000000000000e+00,4.994322534209924558e-01,7.575939875437143201e-12
4.471155778894472022e+00,4.000000000000000000e+00,5.629358637794866782e-01,8.580247623513059807e-12
4.511256281407034940e+00,4.000000000000000000e+00,6.241745803006798488e-01,9.558576152812747750e-12
4.551356783919597859e+00,4.000000000000000000e+00,6.814428467558305558e-01,1.051980724753320828e-11
4.591457286432160778e+00,4.000000000000000000e+00,7.334940676830470352e-01,1.139333072330828145e-11
4.631557788944723697e+00,4.000000000000000000e+00,7.796047120504203676e-01,1.217626000027394184e-11
4.671658291457285728e+00,4.000000000000000000e+00,8.195431221691589219e-01,1.284305994886381086e-11
4.711758793969848647e+00,4.000000000000000000e+00,8.534744486175357414e-01,1.344035993611214508e-11
4.751859296482411565e+00,4.000000000000000000e+00,8.818394593775721324e-01,1.398925419948682247e-11
4.791959798994974484e+00,4.000000000000000000e+00,9.052375688200491322e-01,1.445954467271803878e-11
4.832060301507537403e+00,4.000000000000000000e+00,9.243315928938814485e-01,1.484945499896639376e-11
4.872160804020100322e+00,4.000000000000000000e+00,9.397799968610224264e-01,1.519340209199526726e-11
4.912261306532663241e+00,4.000000000000000000e+00,9.521948040305012739e-01,1.548783323812585877e-11
4.952361809045226160e+00,4.000000000000000000e+00,9.621197694108951648e-01,1.578603914254017582e-11
4.992462311557788190e+00,4.000000000000000000e+00,9.700227521935329555e-01,1.598987608986135456e-11
5.032562814070351109e+00,4.000000000000000000e+00,9.762970045690378962e-01,1.620281686598445958e-11
5.072663316582914028e+00,4.000000000000000000e+00,9.812673917639762600e-01,1.641020652698443882e-11
5.112763819095476947e+00,4.000000000000000000e+00,9.851988385723543518e-01,1.660205306563966587e-11
5.152864321608039866e+00,4.000000000000000000e+00,9.883053050445850252e-01,1.675615202145763760e-11
5.192964824120602785e+00,4.000000000000000000e+00,9.907583439145287718e-01,1.692490592120066140e-11
5.233065326633165704e+00,4.000000000000000000e+00,9.926947638478493818e-01,1.706523811151328118e-11
5.273165829145728623e+00,4.000000000000000000e+00,9.942232314096146606e-01,1.721001119392440160e-11
5.313266331658291541e+00,4.000000000000000000e+00,9.954298090623855400e-01,1.733946319859569485e-11
5.353366834170853572e+00,4.000000000000000000e+00,9.963825149289408101e-01,1.751909728398004518e-11
5.393467336683416491e+00,4.000000000000000000e+00,9.971350293255362152e-01,1.764810519944148837e-11
5.433567839195979410e+00,4.000000000000000000e+00,9.977296764694506548e-01,1.777689107029800653e-11
5.473668341708542329e+00,4.000000000000000000e+00,9.981998087012965426e-01,1.790656511957422481e-11
5.513768844221105248e+00,4.000000000000000000e+00,9.985717009735320948e-01,1.805200433580012032e-11
5.553869346733668166e+00,4.000000000000000000e+00,9.988660521581933516e-01,1.817213046706456225e-11
5.593969849246231085e+00,4.000000000000000000e+00,9.990991706227217994e-01,1.831601537105598254e-11
5.634070351758794004e+00,4.000000000000000000e+00,9.992839089769944838e-01,1.845323893689965189e-11
5.674170854271356035e+00,4.000000000000000000e+00,9.994304003613174725e-01,1.858890819050884602e-11
5.714271356783918954e+00,4.000000000000000000e+00,9.995466372933026200e-01,1.873012855924116593e-11
5.754371859296481873e+00,4.000000000000000000e+00,9.996389273598419445e-01,1.885092082432038296e-11
5.794472361809044791e+00,4.000000000000000000e+00,9.997122510215660229e-01,1.902189517011265707e-11
5.834572864321607710e+00,4.000000000000000000e+00,9.997705433245775986e-01,1.917155323383212817e-11
5.874673366834170629e+00,4.000000000000000000e+00,9.998169151691170820e-01,1.927014103841884207e-11
5.914773869346733548e+00,4.000000000000000000e+00,9.998538275015435017e-01,1.945132943603766762e-11
5.954874371859296467e+00,4.000000000000000000e+00,9.998832283827385758e-01,1.956457218454943359e-11
5.994974874371859386e+00,4.000000000000000000e+00,9.999066608232523024e-01,1.972288998786098091e-11
6.035075376884421416e+00,4.000000000000000000e+00,9.999253478771346071e-01,1.986144582133420045e-11
6.075175879396984335e+00,4.000000000000000000e+00,9.999402595389706994e-01,1.999755916415324464e-11
6.115276381909547254e+00,4.000000000000000000e+00,9.999521656771831468e-01,2.013100797171318845e-11
6.155376884422110173e+00,4.000000000000000000e+00,9.999616776615956049e-01,2.026201428861895693e-11
6.195477386934673092e+00,4.000000000000000000e+00,9.999692813424629900e-01,2.036215640544014605e-11
6.235577889447236011e+00,4.000000000000000000e+00,9.999753630511351021e-01,2.048472502735876333e-11
6.275678391959798930e+00,4.000000000000000000e+00,9.999802301748517142e-01,2.058953008088337810e-11
6.315778894472361848e+00,4.000000000000000000e+00,9.999841274581002804e-01,2.071565141648079589e-11
6.355879396984923879e+00,4.000000000000000000e+00,9.999872498624886585e-01,2.084465933194223908e-11
6.395979899497486798e+00,4.000000000000000000e+00,9.999897528164886085e-01,2.098032858555143321e-11
6.436080402010049717e+00,4.000000000000000000e+00,9.999917602782613102e-01,2.106959051673129579e-11
6.476180904522612636e+00,4.000000000000000000e+00,9.999933711891607624e-01,2.119593389693363861e-11
6.516281407035175555e+00,4.000000000000000000e+00,9.999946645524284694e-01,2.132183318792613136e-11
6.556381909547738474e+00,4.000000000000000000e+00,9.999957034960051949e-01,2.146505195810277655e-11
6.596482412060301392e+00,4.000000000000000000e+00,9.999965384896910559e-01,2.159961098868734553e-11
6.636582914572864311e+00,4.000000000000000000e+00,9.999972099017241378e-01,2.170685853286613565e-11
6.676683417085427230e+00,4.000000000000000000e+00,9.999977500467033265e-01,2.185296388290680625e-11
6.716783919597989261e+00,4.000000000000000000e+00,9.999981847960774939e-01,2.198619064586182503e-11
6.756884422110552180e+00,4.000000000000000000e+00,9.999985348845228383e-01,2.210942540159521741e-11
6.796984924623115099e+00,4.000000000000000000e+00,9.999988169293660967e-01,2.222488859615623369e-11
6.837085427135678017e+00,4.000000000000000000e+00,9.999990442622924691e-01,2.236166807279005297e-11
6.877185929648240936e+00,4.000000000000000000e+00,9.999992275799168828e-01,2.248778940838747076e-11
6.917286432160803855e+00,4.000000000000000000e+00,9.999993754709468607e-01,2.262567910804591520e-11
6.957386934673366774e+00,4.000000000000000000e+00,9.999994948353797541e-01,2.272249055579322885e-11
6.997487437185929693e+00,4.000000000000000000e+00,9.999995912172312540e-01,2.286903999504374951e-11
7.037587939698491724e+00,4.000000000000000000e+00,9.999996690762876783e-01,2.299183066156729183e-11
7.077688442211054642e+00,4.000000000000000000e+00,9.999997319982696364e-01,2.311928426479425980e-11
7.117788944723617561e+00,4.000000000000000000e+00,9.999997828711015835e-01,2.326316916878568009e-11
7.157889447236180480e+00,4.000000000000000000e+00,9.999998240186840359e-01,2.341549176776425156e-11
7.197989949748743399e+00,4.000000000000000000e+00,9.999998573141348768e-01,2.352606998101691715e-11
7.238090452261306318e+00,4.000000000000000000e+00,9.999998842667505716e-01,2.364131113097300840e-11
7.278190954773869237e+00,4.000000000000000000e+00,9.999999060934938733e-01,2.377875674142160278e-11
7.318291457286432156e+00,4.000000000000000000e+00,9.999999237764464199e-01,2.391531417345049704e-11
7.358391959798995074e+00,4.000000000000000000e+00,9.999999381075440619e-01,2.403965915220851457e-11
7.398492462311557105e+00,4.000000000000000000e+00,9.999999497270048998e-01,2.417754885186695901e-11
7.438592964824120024e+00,4.000000000000000000e+00,9.999999591511419261e-01,2.430655676732840220e-11
7.478693467336682943e+00,4.000000000000000000e+00,9.999999667978622941e-01,2.441891133742046804e-11
7.518793969849245862e+00,4.000000000000000000e+00,9.999999730045363577e-01,2.454525471762281086e-11
7.558894472361808781e+00,4.000000000000000000e+00,9.999999780443248332e-01,2.470734727921808371e-11
7.598994974874371700e+00,4.000000000000000000e+00,9.999999821380015641e-01,2.481037597590329824e-11
7.639095477386934618e+00,4.000000000000000000e+00,9.999999854643717434e-01,2.493605322229086596e-11
7.679195979899497537e+00,4.000000000000000000e+00,9.999999881682919423e-01,2.504818574777800677e-11
7.719296482412060456e+00,4.000000000000000000e+00,9.999999903669321011e-01,2.520583741727477900e-11
7.759396984924622487e+00,4.000000000000000000e+00,9.999999921554163507e-01,2.534239484930367325e-11
7.799497487437185406e+00,4.000000000000000000e+00,9.999999936106311882e-01,2.545763599925976450e-11
7.839597989949748325e+00,4.000000000000000000e+00,9.999999947951916379e-01,2.557665190749958128e-11
7.879698492462311243e+00,4.000000000000000000e+00,9.999999957597176525e-01,2.571676205320727604e-11
7.919798994974874162e+00,4.000000000000000000e+00,9.999999965453658657e-01,2.586575398311197205e-11
7.959899497487437081e+00,4.000000000000000000e+00,9.999999971854967029e-01,2.599254145252416492e-11
8.000000000000000000e+00,4.000000000000000000e+00,9.999999977072180357e-01,2.611466598523293214e-11
2.000000000000000042e-02,5.000000000000000000e+00,5.453120764736366424e-58,-4.440892098500626162e-16
6.010050251256281173e-02,5.000000000000000000e+00,1.781819759624425961e-47,4.440892098500626162e-16
1.002010050251256335e-01,5.000000000000000000e+00,1.372078027495269809e-42,-2.220446049250313081e-16
1.403015075376884413e-01,5.000000000000000000e+00,2.276293327432397597e-39,0.000000000000000000e+00
1.804020100502512491e-01,5.000000000000000000e+00,5.804346886061337197e-37,0.000000000000000000e+00
2.205025125628140570e-01,5.000000000000000000e+00,4.863924429734361007e-35,0.000000000000000000e+00
2.606030150753769203e-01,5.000000000000000000e+00,1.948444326372185984e-33,4.440892098500626162e-16
3.007035175879397282e-01,5.000000000000000000e+00,4.615326232229703812e-32,4.440892098500626162e-16
3.408040201005025360e-01,5.000000000000000000e+00,7.379037892391082274e-31,-4.440892098500626162e-16
3.809045226130653439e-01,5.000000000000000000e+00,8.695328406566207285e-30,-4.440892098500626162e-16
4.210050251256281517e-01,5.000000000000000000e+00,8.030675536129089255e-29,-4.440892098500626162e-16
4.611055276381909596e-01,5.000000000000000000e+00,6.078271335320105412e-28,4.440892098500626162e-16
5.012060301507538229e-01,5.000000000000000000e+00,3.898427595183887007e-27,0.000000000000000000e+00
5.413065326633166308e-01,5.000000000000000000e+00,2.173889452037258901e-26,4.440892098500626162e-16
5.814070351758794386e-01,5.000000000000000000e+00,1.075432660995140221e-25,8.881784197001252323e-16
6.215075376884422464e-01,5.000000000000000000e+00,4.796542384131334003e-25,8.881784197001252323e-16
6.616080402010050543e-01,5.000000000000000000e+00,1.954148726809194688e-24,0.000000000000000000e+00
7.017085427135678621e-01,5.000000000000000000e+00,7.351052890505219851e-24,-4.440892098500626162e-16
7.418090452261306700e-01,5.000000000000000000e+00,2.576323044793316189e-23,-6.661338147750939243e-16
7.819095477386934778e-01,5.000000000000000000e+00,8.475958795696203459e-23,-1.998401444325281773e-15
8.220100502512562857e-01,5.000000000000000000e+00,2.634513486579895232e-22,1.332267629550187849e-15
8.621105527638190935e-01,5.000000000000000000e+00,7.778952321087252115e-22,-6.661338147750939243e-16
9.022110552763819014e-01,5.000000000000000000e+00,2.192351343361844129e-21,-2.442490654175344389e-15
9.423115577889447092e-01,5.000000000000000000e+00,5.921848016715240409e-21,1.776356839400250465e-15
9.824120603015076281e-01,5.000000000000000000e+00,1.538605495855860999e-20,-2.220446049250313081e-16
1.022512562814070325e+00,5.000000000000000000e+00,3.857416717327004830e-20,-3.108624468950438313e-15
1.062613065326633244e+00,5.000000000000000000e+00,9.357971927237340571e-20,-6.661338147750939243e-16
1.102713567839195941e+00,5.000000000000000000e+00,2.202234936074003920e-19,8.881784197001252323e-16
1.142814070351758859e+00,5.000000000000000000e+00,5.038562385768370224e-19,-1.332267629550187849e-15
1.182914572864321556e+00,5.000000000000000000e+00,1.122986995196785324e-18,-4.440892098500626162e-16
1.223015075376884475e+00,5.000000000000000000e+00,2.442558737005497713e-18,-1.332267629550187849e-15
1.263115577889447172e+00,5.000000000000000000e+00,5.193006572148538085e-18,4.884981308350688778e-15
1.303216080402010091e+00,5.000000000000000000e+00,1.080765626638743444e-17,-8.881784197001252323e-16
1.343316582914573010e+00,5.000000000000000000e+00,2.204753109339595530e-17,5.329070518200751394e-15
1.383417085427135707e+00,5.000000000000000000e+00,4.413975910928562192e-17,-1.554312234475219157e-15
1.423517587939698625e+00,5.000000000000000000e+00,8.682040225595269040e-17,0.000000000000000000e+00
1.463618090452261322e+00,5.000000000000000000e+00,1.679482332816605727e-16,-1.332267629550187849e-15
1.503718592964824241e+00,5.000000000000000000e+00,3.198120779851516604e-16,6.661338147750939243e-16
1.543819095477386938e+00,5.000000000000000000e+00,6.000008204988669960e-16,-2.553512956637860043e-15
1.583919597989949857e+00,5.000000000000000000e+00,1.109913974256863049e-15,-2.220446049250313081e-16
1.624020100502512554e+00,5.000000000000000000e+00,2.025928962885336815e-15,-3.330669073875469621e-15
1.664120603015075472e+00,5.000000000000000000e+00,3.651321404163114111e-15,8.881784197001252323e-16
1.704221105527638169e+00,5.000000000000000000e+00,6.501883304512768002e-15,0.000000000000000000e+00
1.744321608040201088e+00,5.000000000000000000e+00,1.144576092827558227e-14,-4.551914400963141816e-15
1.784422110552763785e+00,5.000000000000000000e+00,1.992976610523033509e-14,1.043609643147647148e-14
1.824522613065326704e+00,5.000000000000000000e+00,3.434247041819508193e-14,-1.110223024625156540e-16
1.864623115577889401e+00,5.000000000000000000e+00,5.859194374857365566e-14,-7.327471962526033167e-15
1.904723618090452320e+00,5.000000000000000000e+00,9.901780506257738340e-14,-2.220446049250313081e-16
1.944824120603015238e+00,5.000000000000000000e+00,1.658202354986171512e-13,1.043609643147647148e-14
1.984924623115577935e+00,5.000000000000000000e+00,2.752829086188800057e-13,8.215650382226158399e-15
2.025025125628140632e+00,5.000000000000000000e+00,4.532072684810907551e-13,-2.220446049250313081e-16
2.065125628140703551e+00,5.000000000000000000e+00,7.401833407973264929e-13,4.218847493575594854e-15
2.105226130653266470e+00,5.000000000000000000e+00,1.199628567068458329e-12,3.330669073875469621e-15
2.145326633165829389e+00,5.000000000000000000e+00,1.929974143635916399e-12,9.547918011776346248e-15
2.185427135678391863e+00,5.000000000000000000e+00,3.083032367758454798e-12,1.154631945610162802e-14
2.225527638190954782e+00,5.000000000000000000e+00,4.891525932315683817e-12,-1.443289932012703503e-15
2.265628140703517701e+00,5.000000000000000000e+00,7.710129663346312589e-12,-4.107825191113079200e-15
2.305728643216080620e+00,5.000000000000000000e+00,1.207634348300160585e-11,1.110223024625156540e-15
2.345829145728643095e+00,5.000000000000000000e+00,1.880033243886192775e-11,2.042810365310288034e-14
2.385929648241206014e+00,5.000000000000000000e+00,2.909689116232098637e-11,1.842970220877759857e-14
2.426030150753768933e+00,5.000000000000000000e+00,4.477839120866790415e-11,-8.215650382226158399e-15
2.466130653266331851e+00,5.000000000000000000e+00,6.853565722344490007e-11,-3.108624468950438313e-15
2.506231155778894326e+00,5.000000000000000000e+00,1.043450881117586682e-10,-2.997602166487922659e-15
2.546331658291457245e+00,5.000000000000000000e+00,1.580563593183811132e-10,1.620925615952728549e-14
2.586432160804020164e+00,5.000000000000000000e+00,2.382374205320092563e-10,-5.107025913275720086e-15
2.626532663316583083e+00,5.000000000000000000e+00,3.573847852165164647e-10,-8.881784197001252323e-16
2.666633165829146002e+00,5.000000000000000000e+00,5.336506110305952241e-10,7.549516567451064475e-15
2.706733668341708476e+00,5.000000000000000000e+00,7.932983577086003861e-10,-7.549516567451064475e-15
2.746834170854271395e+00,5.000000000000000000e+00,1.174182369586456412e-09,1.110223024625156540e-14
2.786934673366834314e+00,5.000000000000000000e+00,1.730661569333755918e-09,-1.110223024625156540e-14
2.827035175879397233e+00,5.000000000000000000e+00,2.540516048049342900e-09,-2.664535259100375697e-15
2.867135678391959708e+00,5.000000000000000000e+00,3.714651869619476286e-09,0.000000000000000000e+00
2.907236180904522627e+00,5.000000000000000000e+00,5.410676884192195528e-09,9.103828801926283631e-15
2.947336683417085545e+00,5.000000000000000000e+00,7.851834905887449817e-09,-9.325873406851314940e-15
2.987437185929648464e+00,5.000000000000000000e+00,1.135333731922618790e-08,-2.942091015256664832e-14
3.027537688442210939e+00,5.000000000000000000e+00,1.635888040717385227e-08,-9.992007221626408864e-15
3.067638190954773858e+00,5.000000000000000000e+00,2.349114965872315948e-08,1.909583602355269250e-14
3.107738693467336777e+00,5.000000000000000000e+00,3.362148718776086714e-08,3.397282455352979014e-14
3.147839195979899696e+00,5.000000000000000000e+00,4.796574262148079675e-08,-3.397282455352979014e-14
3.187939698492462171e+00,5.000000000000000000e+00,6.821582622723694102e-08,-9.214851104388799286e-15
3.228040201005025089e+00,5.000000000000000000e+00,9.671981746600684224e-08,-2.275957200481570908e-14
3.268140703517588008e+00,5.000000000000000000e+00,1.367279770375347839e-07,-2.298161660974074039e-14
3.308241206030150927e+00,5.000000000000000000e+00,1.927280019111820948e-07,2.375877272697834997e-14
3.348341708542713846e+00,5.000000000000000000e+00,2.709008742632006830e-07,2.220446049250313081e-16
3.388442211055276321e+00,5.000000000000000000e+00,3.797393506504515380e-07,3.286260152890463360e-14
3.428542713567839240e+00,5.000000000000000000e+00,5.308853064342679989e-07,-2.331468351712828735e-15
3.468643216080402158e+00,5.000000000000000000e+00,7.402610970293927264e-07,5.107025913275720086e-15
3.508743718592965077e+00,5.000000000000000000e+00,1.029595011191605062e-06,6.661338147750939243e-15
3.548844221105527552e+00,5.000000000000000000e+00,1.428474160404201616e-06,1.798561299892753595e-14
3.588944723618090471e+00,5.000000000000000000e+00,1.977101766280087898e-06,1.421085471520200372e-14
3.629045226130653390e+00,5.000000000000000000e+00,2.729993699007404154e-06,5.773159728050814010e-15
3.669145728643216309e+00,5.000000000000000000e+00,3.760925164494403472e-06,2.797762022055394482e-14
3.709246231155778784e+00,5.000000000000000000e+00,5.169538376587977759e-06,-6.328271240363392280e-15
3.749346733668341702e+00,5.000000000000000000e+00,7.090153900730292706e-06,-2.220446049250313081e-15
3.789447236180904621e+00,5.000000000000000000e+00,9.703499886130131517e-06,1.310063169057684718e-14
3.829547738693467540e+00,5.000000000000000000e+00,1.325230029335578375e-05,-1.332267629550187849e-15
3.869648241206030459e+00,5.000000000000000000e+00,1.806195656122553555e-05,5.773159728050814010e-15
3.909748743718592934e+00,5.000000000000000000e+00,2.456794404979085930e-05,2.198241588757809950e-14
3.949849246231155853e+00,5.000000000000000000e+00,3.335204479429455045e-05,-4.218847493575594854e-15
3.989949748743718771e+00,5.000000000000000000e+00,4.519019173939894105e-05,-1.110223024625156540e-14
4.030050251256280802e+00,5.000000000000000000e+00,6.111554887610100978e-05,-5.773159728050814010e-15
4.070150753768843721e+00,5.000000000000000000e+00,8.250154717203222695e-05,1.776356839400250465e-15
4.110251256281406640e+00,5.000000000000000000e+00,1.111710268778954137e-04,2.220446049250313081e-16
4.150351758793969559e+00,5.000000000000000000e+00,1.495394608913577588e-04,2.442490654175344389e-15
4.190452261306532478e+00,5.000000000000000000e+00,2.008026146729103960e-04,-7.771561172376095783e-16
4.230552763819095397e+00,5.000000000000000000e+00,2.691820147360242214e-04,3.774758283725532237e-15
4.270653266331658315e+00,5.000000000000000000e+00,3.602454931557564429e-04,5.329070518200751394e-15
4.310753768844220346e+00,5.000000000000000000e+00,4.813250061351525026e-04,5.995204332975845318e-15
4.350854271356783265e+00,5.000000000000000000e+00,6.420601571855025311e-04,6.883382752675970551e-15
4.390954773869346184e+00,5.000000000000000000e+00,8.551037303510846928e-04,1.487698852997709764e-14
4.431055276381909103e+00,5.000000000000000000e+00,1.137035194971257887e-03,6.439293542825907934e-15
4.471155778894472022e+00,5.000000000000000000e+00,1.509540169229497790e-03,3.264055692397960229e-14
4.511256281407034940e+00,5.000000000000000000e+00,2.000927983891905883e-03,3.819167204710538499e-14
4.551356783919597859e+00,5.000000000000000000e+00,2.648076302046465172e-03,4.907185768843191909e-14
4.591457286432160778e+00,5.000000000000000000e+00,3.498910200000752112e-03,5.639932965095795225e-14
4.631557788944723697e+00,5.000000000000000000e+00,4.615542298433536819e-03,6.838973831690964289e-14
4.671658291457285728e+00,5.000000000000000000e+00,6.078217638087523265e-03,1.159072837708663428e-13
4.711758793969848647e+00,5.000000000000000000e+00,7.990216083162736752e-03,1.167954621905664681e-13
4.751859296482411565e+00,5.000000000000000000e+00,1.048385831986164106e-02,1.472155730652957573e-13
4.791959798994974484e+00,5.000000000000000000e+00,1.372772077691966110e-02,2.384759056894836249e-13
4.832060301507537403e+00,5.000000000000000000e+00,1.793506885472504614e-02,3.137490267590692383e-13
4.872160804020100322e+00,5.000000000000000000e+00,2.337332550742951195e-02,3.896882816434299457e-13
4.912261306532663241e+00,5.000000000000000000e+00,3.037405529741968313e-02,5.258016244624741375e-13
4.952361809045226160e+00,5.000000000000000000e+00,3.934239603951481673e-02,6.989964163039985579e-13
4.992462311557788190e+00,5.000000000000000000e+00,5.076404339740600569e-02,8.408829188510935637e-13
5.032562814070351109e+00,5.000000000000000000e+00,6.520676176911889554e-02,1.136868377216160297e-12
5.072663316582914028e+00,5.000000000000000000e+00,8.331201022534408251e-02,1.445510378061953816e-12
5.112763819095476947e+00,5.000000000000000000e+00,1.057709370485578754e-01,1.862288101506237581e-12
5.152864321608039866e+00,5.000000000000000000e+00,1.332783329945474715e-01,2.382316566240660904e-12
5.192964824120602785e+00,5.000000000000000000e+00,1.664592761974137969e-01,2.962297074304842681e-12
5.233065326633165704e+00,5.000000000000000000e+00,2.057675819618852153e-01,3.693489958322970779e-12
5.273165829145728623e+00,5.000000000000000000e+00,2.513638955230177996e-01,4.558353694505967724e-12
5.313266331658291541e+00,5.000000000000000000e+00,3.029937956799079180e-01,5.538458580645055918e-12
5.353366834170853572e+00,5.000000000000000000e+00,3.598987170924163315e-01,6.630029858456509828e-12
5.393467336683416491e+00,5.000000000000000000e+00,4.207975756473002482e-01,7.788436562350398162e-12
5.433567839195979410e+00,5.000000000000000000e+00,4.839667817795376692e-01,9.007017354178969981e-12
5.473668341708542329e+00,5.000000000000000000e+00,5.474190156729603629e-01,1.022870677047649224e-11
5.513768844221105248e+00,5.000000000000000000e+00,6.091458792180741710e-01,1.143396488600956218e-11
5.553869346733668166e+00,5.000000000000000000e+00,6.673640189310090509e-01,1.259481408055762586e-11
5.593969849246231085e+00,5.000000000000000000e+00,7.207033561563972457e-01,1.363975599133482319e-11
5.634070351758794004e+00,5.000000000000000000e+00,7.682999460768579203e-01,1.460587206736363441e-11
5.674170854271356035e+00,5.000000000000000000e+00,8.097907590427866342e-01,1.542321825809267466e-11
5.714271356783918954e+00,5.000000000000000000e+00,8.452355123198048714e-01,1.615885203420930338e-11
5.754371859296481873e+00,5.000000000000000000e+00,8.750020464659172825e-01,1.681987882307112159e-11
5.794472361809044791e+00,5.000000000000000000e+00,8.996479123709256731e-01,1.737632260301325005e-11
5.834572864321607710e+00,5.000000000000000000e+00,9.198191870404898163e-01,1.783839742586224020e-11
5.874673366834170629e+00,5.000000000000000000e+00,9.361754074850147100e-01,1.824962403418339818e-11
5.914773869346733548e+00,5.000000000000000000e+00,9.493407120029282442e-01,1.859068454734824627e-11
5.954874371859296467e+00,5.000000000000000000e+00,9.598766986255975464e-01,1.891065082304521638e-11
5.994974874371859386e+00,5.000000000000000000e+00,9.682710754349111992e-01,1.917466185830107861e-11
6.035075376884421416e+00,5.000000000000000000e+00,9.749366056086217203e-01,1.941424798701518739e-11
6.075175879396984335e+00,5.000000000000000000e+00,9.802160302478835074e-01,1.964228779627319454e-11
6.115276381909547254e+00,5.000000000000000000e+00,9.843899198390169136e-01,1.983013753203977103e-11
6.155376884422110173e+00,5.000000000000000000e+00,9.876855085507494358e-01,1.998823329074639332e-11
6.195477386934673092e+00,5.000000000000000000e+00,9.902853566584335354e-01,2.015476674444016680e-11
6.235577889447236011e+00,5.000000000000000000e+00,9.923352501459162811e-01,2.034417079244121851e-11
6.275678391959798930e+00,5.000000000000000000e+00,9.939510837959533163e-01,2.049960201588874042e-11
6.315778894472361848e+00,5.000000000000000000e+00,9.952246821149693945e-01,2.061861792412855721e-11
6.355879396984923879e+00,5.000000000000000000e+00,9.962286217728728577e-01,2.076117056049042731e-11
6.395979899497486798e+00,5.000000000000000000e+00,9.970201655610549940e-01,2.091282702565422369e-11
6.436080402010049717e+00,5.000000000000000000e+00,9.976444399214027259e-01,2.106914642752144573e-11
6.476180904522612636e+00,5.000000000000000000e+00,9.981369785416250862e-01,2.116640196447860944e-11
6.516281407035175555e+00,5.000000000000000000e+00,9.985257488725792774e-01,2.131805842964240583e-11
6.556381909547738474e+00,5.000000000000000000e+00,9.988327583026147538e-01,2.145728039693040046e-11
6.596482412060301392e+00,5.000000000000000000e+00,9.990753238802185798e-01,2.156608225334366580e-11
6.636582914572864311e+00,5.000000000000000000e+00,9.992670738346123294e-01,2.174416202649354091e-11
6.676683417085427230e+00,5.000000000000000000e+00,9.994187357100345892e-01,2.188516035062093579e-11
6.716783919597989261e+00,5.000000000000000000e+00,9.995387568174020076e-01,2.198463633362734981e-11
6.756884422110552180e+00,5.000000000000000000e+00,9.996337913162872679e-01,2.215050365350634820e-11
6.796984924623115099e+00,5.000000000000000000e+00,9.997090834051584052e-01,2.227862339054809127e-11
6.837085427135678017e+00,5.000000000000000000e+00,9.997687679699772678e-01,2.240896357363908464e-11
6.877185929648240936e+00,5.000000000000000000e+00,9.998161069732736106e-01,2.256195230643243121e-11
6.917286432160803855e+00,5.000000000000000000e+00,9.998536751312341320e-01,2.269695542622685025e-11
6.957386934673366774e+00,5.000000000000000000e+00,9.998835057664351433e-01,2.282019018196024263e-11
6.997487437185929693e+00,5.000000000000000000e+00,9.999072056378267570e-01,2.296896006726001360e-11
7.037587939698491724e+00,5.000000000000000000e+00,9.999260450499316555e-01,2.310662772231353301e-11
7.077688442211054642e+00,5.000000000000000000e+00,9.999410289701886612e-01,2.327715797889595706e-11
7.117788944723617561e+00,5.000000000000000000e+00,9.999529528330339812e-01,2.339306526266682340e-11
7.157889447236180480e+00,5.000000000000000000e+00,9.999624466341168194e-01,2.350808436801798962e-11
7.197989949748743399e+00,5.000000000000000000e+00,9.999700096009181971e-01,2.363842455110898300e-11
7.238090452261306318e+00,5.000000000000000000e+00,9.999760375579551663e-01,2.374167529239912255e-11
7.278190954773869237e+00,5.000000000000000000e+00,9.999808445403189916e-01,2.387667841219354159e-11
7.318291457286432156e+00,5.000000000000000000e+00,9.999846798011496896e-01,2.400635246146975987e-11
7.358391959798995074e+00,5.000000000000000000e+00,9.999877413202147292e-01,2.410049937395797315e-11
7.398492462311557105e+00,5.000000000000000000e+00,9.999901864030809051e-01,2.423883316282626765e-11
7.438592964824120024e+00,5.000000000000000000e+00,9.999921401329981974e-01,2.435762702646115940e-11
7.478693467336682943e+00,5.000000000000000000e+00,9.999937020050039260e-01,2.449485059230482875e-11
7.518793969849245862e+00,5.000000000000000000e+00,9.999949512123990081e-01,2.460653902858211950e-11
7.558894472361808781e+00,5.000000000000000000e+00,9.999959508209492753e-01,2.475997185058531613e-11
7.598994974874371700e+00,5.000000000000000000e+00,9.999967510732766796e-01,2.485900374438188010e-11
7.639095477386934618e+00,5.000000000000000000e+00,9.999973920273721451e-01,2.500755158507672604e-11
7.679195979899497537e+00,5.000000000000000000e+00,9.999979056241302677e-01,2.511391095083581604e-11
7.719296482412060456e+00,5.000000000000000000e+00,9.999983173580279106e-01,2.527422715559168864e-11
7.759396984924622487e+00,5.000000000000000000e+00,9.999986475766357019e-01,2.535083254429082444e-11
7.799497487437185406e+00,5.000000000000000000e+00,9.999989125364058262e-01,2.549471744828224473e-11
7.839597989949748325e+00,5.000000000000000000e+00,9.999991252260599373e-01,2.562816625584218855e-11
7.879698492462311243e+00,5.000000000000000000e+00,9.999992960303067946e-01,2.575761826051348180e-11
7.919798994974874162e+00,5.000000000000000000e+00,9.999994332568921118e-01,2.589883862924580171e-11
7.959899497487437081e+00,5.000000000000000000e+00,9.999995435518010956e-01,2.601385773459696793e-11
8.000000000000000000e+00,5.000000000000000000e+00,9.999996322386405234e-01,2.614441996229288634e-11
2.000000000000000042e-02,6.000000000000000000e+00,2.555682137599713516e-70,0.000000000000000000e+00
6.010050251256281173e-02,6.000000000000000000e+00,6.806699574823257999e-58,4.440892098500626162e-16
1.002010050251256335e-01,6.000000000000000000e+00,4.046486046705115990e-52,0.000000000000000000e+00
1.403015075376884413e-01,6.000000000000000000e+00,2.577586656720985059e-48,-4.440892098500626162e-16
1.804020100502512491e-01,6.000000000000000000e+00,1.794203630745059831e-45,-4.440892098500626162e-16
2.205025125628140570e-01,6.000000000000000000e+00,3.350498153648993601e-43,4.440892098500626162e-16
2.606030150753769203e-01,6.000000000000000000e+00,2.613959153791894673e-41,4.440892098500626162e-16
3.007035175879397282e-01,6.000000000000000000e+00,1.095440545657644613e-39,4.440892098500626162e-16
3.408040201005025360e-01,6.000000000000000000e+00,2.883441992055008855e-38,-6.661338147750939243e-16
3.809045226130653439e-01,6.000000000000000000e+00,5.289679976712413378e-37,4.440892098500626162e-16
4.210050251256281517e-01,6.000000000000000000e+00,7.272712120293498061e-36,-4.440892098500626162e-16
4.611055276381909596e-01,6.000000000000000000e+00,7.900006080887792650e-35,4.440892098500626162e-16
5.012060301507538229e-01,6.000000000000000000e+00,7.053244483455545775e-34,-2.220446049250313081e-16
5.413065326633166308e-01,6.000000000000000000e+00,5.335491348047255278e-33,-6.661338147750939243e-16
5.814070351758794386e-01,6.000000000000000000e+00,3.502204373826019295e-32,0.000000000000000000e+00
6.215075376884422464e-01,6.000000000000000000e+00,2.033157867789951636e-31,8.881784197001252323e-16
6.616080402010050543e-01,6.000000000000000000e+00,1.060198000375396996e-30,8.881784197001252323e-16
7.017085427135678621e-01,6.000000000000000000e+00,5.029484202667514932e-30,-4.440892098500626162e-16
7.418090452261306700e-01,6.000000000000000000e+00,2.193763448554263570e-29,4.440892098500626162e-16
7.819095477386934778e-01,6.000000000000000000e+00,8.876987176019461651e-29,-6.661338147750939243e-16
8.220100502512562857e-01,6.000000000000000000e+00,3.357738507403192215e-28,8.881784197001252323e-16
8.621105527638190935e-01,6.000000000000000000e+00,1.194970812965581906e-27,4.440892098500626162e-16
9.022110552763819014e-01,6.000000000000000000e+00,4.023782373273515394e-27,1.332267629550187849e-15
9.423115577889447092e-01,6.000000000000000000e+00,1.288240264163199929e-26,1.332267629550187849e-15
9.824120603015076281e-01,6.000000000000000000e+00,3.938196568927698815e-26,4.440892098500626162e-16
1.022512562814070325e+00,6.000000000000000000e+00,1.153893314451141544e-25,1.332267629550187849e-15
1.062613065326633244e+00,6.000000000000000000e+00,3.251192507335481643e-25,-1.554312234475219157e-15
1.102713567839195941e+00,6.000000000000000000e+00,8.835042493332333864e-25,8.881784197001252323e-16
1.142814070351758859e+00,6.000000000000000000e+00,2.321699498801539810e-24,-6.661338147750939243e-16
1.182914572864321556e+00,6.000000000000000000e+00,5.913689932991681178e-24,-6.661338147750939243e-16
1.223015075376884475e+00,6.000000000000000000e+00,1.463144238769135609e-23,1.776356839400250465e-15
1.263115577889447172e+00,6.000000000000000000e+00,3.523085432945371947e-23,-4.440892098500626162e-16
1.303216080402010091e+00,6.000000000000000000e+00,8.270268338587524056e-23,-8.881784197001252323e-16
1.343316582914573010e+00,6.000000000000000000e+00,1.895660891744271024e-22,0.000000000000000000e+00
1.383417085427135707e+00,6.000000000000000000e+00,4.248833758367709854e-22,3.552713678800500929e-15
1.423517587939698625e+00,6.000000000000000000e+00,9.324307932764004643e-22,2.664535259100375697e-15
1.463618090452261322e+00,6.000000000000000000e+00,2.005964122014370394e-21,3.552713678800500929e-15
1.503718592964824241e+00,6.000000000000000000e+00,4.235149469837849719e-21,-5.551115123125782702e-15
1.543819095477386938e+00,6.000000000000000000e+00,8.784045675113939442e-21,8.437694987151189707e-15
1.583919597989949857e+00,6.000000000000000000e+00,1.791462489544714303e-20,-5.329070518200751394e-15
1.624020100502512554e+00,6.000000000000000000e+00,3.595708336165995550e-20,-3.552713678800500929e-15
1.664120603015075472e+00,6.000000000000000000e+00,7.108423716543046623e-20,-5.107025913275720086e-15
1.704221105527638169e+00,6.000000000000000000e+00,1.385152986850075178e-19,2.220446049250313081e-15
1.744321608040201088e+00,6.000000000000000000e+00,2.662308741090468720e-19,1.376676550535194110e-14
1.784422110552763785e+00,6.000000000000000000e+00,5.050511440861163478e-19,9.325873406851314940e-15
1.824522613065326704e+00,6.000000000000000000e+00,9.462147522598281702e-19,-2.220446049250313081e-15
1.864623115577889401e+00,6.000000000000000000e+00,1.751723121711590335e-18,-7.327471962526033167e-15
1.904723618090452320e+00,6.000000000000000000e+00,3.206201766996262276e-18,8.881784197001252323e-16
1.944824120603015238e+00,6.000000000000000000e+00,5.804698926210202182e-18,0.000000000000000000e+00
1.984924623115577935e+00,6.000000000000000000e+00,1.039998308659629447e-17,2.664535259100375697e-15
2.025025125628140632e+00,6.000000000000000000e+00,1.844752331300402910e-17,-3.996802888650563546e-15
2.065125628140703551e+00,6.000000000000000000e+00,3.240956880002701016e-17,7.993605777301127091e-15
2.105226130653266470e+00,6.000000000000000000e+00,5.641635875341744658e-17,-3.441691376337985275e-15
2.145326633165829389e+00,6.000000000000000000e+00,9.733988018243704330e-17,7.549516567451064475e-15
2.185427135678391863e+00,6.000000000000000000e+00,1.665248240391887523e-16,-1.409983241273948806e-14
2.225527638190954782e+00,6.000000000000000000e+00,2.825594652976252367e-16,-2.109423746787797427e-15
2.265628140703517701e+00,6.000000000000000000e+00,4.756813238129329850e-16,8.881784197001252323e-16
2.305728643216080620e+00,6.000000000000000000e+00,7.947367251517909098e-16,-2.808864252301646047e-14
2.345829145728643095e+00,6.000000000000000000e+00,1.318106243750488227e-15,-2.020605904817784904e-14
2.385929648241206014e+00,6.000000000000000000e+00,2.170752713480168674e-15,-4.440892098500626162e-15
2.426030150753768933e+00,6.000000000000000000e+00,3.550669426446408689e-15,1.154631945610162802e-14
2.466130653266331851e+00,6.000000000000000000e+00,5.769681709874171950e-15,1.509903313490212895e-14
2.506231155778894326e+00,6.000000000000000000e+00,9.316053979877425669e-15,-5.107025913275720086e-15
2.546331658291457245e+00,6.000000000000000000e+00,1.495005399216412640e-14,8.881784197001252323e-16
2.586432160804020164e+00,6.000000000000000000e+00,2.384909321506113730e-14,3.996802888650563546e-15
2.626532663316583083e+00,6.000000000000000000e+00,3.782708983021490774e-14,1.154631945610162802e-14
2.666633165829146002e+00,6.000000000000000000e+00,5.966445418972019051e-14,-1.443289932012703503e-15
2.706733668341708476e+00,6.000000000000000000e+00,9.360223309809525303e-14,1.398881011027697241e-14
2.746834170854271395e+00,6.000000000000000000e+00,1.460788097159036415e-13,1.021405182655144017e-14
2.786934673366834314e+00,6.000000000000000000e+00,2.268235737699921031e-13,-1.476596622751458199e-14
2.827035175879397233e+00,6.000000000000000000e+00,3.504737853582831687e-13,1.465494392505206633e-14
2.867135678391959708e+00,6.000000000000000000e+00,5.389554382197728955e-13,-1.354472090042690979e-14
2.907236180904522627e+00,6.000000000000000000e+00,8.249754379522103879e-13,-2.786659791809142916e-14
2.947336683417085545e+00,6.000000000000000000e+00,1.257124661186654549e-12,-1.110223024625156540e-16
2.987437185929648464e+00,6.000000000000000000e+00,1.907307679084497654e-12,1.065814103640150279e-14
3.027537688442210939e+00,6.000000000000000000e+00,2.881521584924416988e-12,1.176836406102665933e-14
3.067638190954773858e+00,6.000000000000000000e+00,4.335440026929296156e-12,-2.220446049250313081e-14
3.107738693467336777e+00,6.000000000000000000e+00,6.496868650249868716e-12,4.662936703425657470e-15
3.147839195979899696e+00,6.000000000000000000e+00,9.697997679061756848e-12,5.329070518200751394e-15
3.187939698492462171e+00,6.000000000000000000e+00,1.442157785193335212e-11,1.443289932012703503e-14
3.228040201005025089e+00,6.000000000000000000e+00,2.136682959446153942e-11,2.442490654175344389e-15
3.268140703517588008e+00,6.000000000000000000e+00,3.154323408489533085e-11,3.130828929442941444e-14
3.308241206030150927e+00,6.000000000000000000e+00,4.640361529203180051e-11,1.776356839400250465e-15
3.348341708542713846e+00,6.000000000000000000e+00,6.803243627212059875e-11,-5.551115123125782702e-15
3.388442211055276321e+00,6.000000000000000000e+00,9.941147946129258742e-11,3.885780586188047891e-14
3.428542713567839240e+00,6.000000000000000000e+00,1.447937138800410107e-10,-2.264854970235319342e-14
3.468643216080402158e+00,6.000000000000000000e+00,2.102280057446771393e-10,1.509903313490212895e-14
3.508743718592965077e+00,6.000000000000000000e+00,3.042936826461220301e-10,-9.992007221626408864e-15
3.548844221105527552e+00,6.000000000000000000e+00,4.391262715511828953e-10,-2.220446049250313081e-16
3.588944723618090471e+00,6.000000000000000000e+00,6.318464055291084119e-10,6.883382752675970551e-15
3.629045226130653390e+00,6.000000000000000000e+00,9.065455837895806293e-10,-1.987299214079030207e-14
3.669145728643216309e+00,6.000000000000000000e+00,1.297039451238739498e-09,6.528111384795920458e-14
3.709246231155778784e+00,6.000000000000000000e+00,1.850676631842675865e-09,2.309263891220325604e-14
3.749346733668341702e+00,6.000000000000000000e+00,2.633596071500710103e-09,-1.187938636348917498e-14
3.789447236180904621e+00,6.000000000000000000e+00,3.737968374451917949e-09,4.884981308350688778e-15
3.829547738693467540e+00,6.000000000000000000e+00,5.291948395490149694e-09,1.931788062847772380e-14
3.869648241206030459e+00,6.000000000000000000e+00,7.473326774448622585e-09,7.105427357601001859e-15
3.909748743718592934e+00,6.000000000000000000e+00,1.052821658771009417e-08,-1.232347557333923760e-14
3.949849246231155853e+00,6.000000000000000000e+00,1.479658297800780646e-08,-3.663735981263016583e-15
3.989949748743718771e+00,6.000000000000000000e+00,2.074705371185736873e-08,-1.865174681370262988e-14
4.030050251256280802e+00,6.000000000000000000e+00,2.902429571492532502e-08,-4.329869796038110508e-15
4.070150753768843721e+00,6.000000000000000000e+00,4.051337595168338213e-08,2.509104035652853781e-14
4.110251256281406640e+00,6.000000000000000000e+00,5.642703537520004097e-08,-6.439293542825907934e-15
4.150351758793969559e+00,6.000000000000000000e+00,7.842383029285377345e-08,1.776356839400250465e-15
4.190452261306532478e+00,6.000000000000000000e+00,1.087677740258040637e-07,8.659739592076221015e-15
4.230552763819095397e+00,6.000000000000000000e+00,1.505437047393619964e-07,2.664535259100375697e-14
4.270653266331658315e+00,6.000000000000000000e+00,2.079473376279363420e-07,5.107025913275720086e-15
4.310753768844220346e+00,6.000000000000000000e+00,2.866752806931065212e-07,-1.865174681370262988e-14
4.350854271356783265e+00,6.000000000000000000e+00,3.944486264677016103e-07,1.221245327087672194e-14
4.390954773869346184e+00,6.000000000000000000e+00,5.417147692671909710e-07,4.440892098500626162e-15
4.431055276381909103e+00,6.000000000000000000e+00,7.425867087417419381e-07,6.661338147750939243e-16
4.471155778894472022e+00,6.000000000000000000e+00,1.016098264887277973e-06,-1.365574320288942545e-14
4.511256281407034940e+00,6.000000000000000000e+00,1.387879093003542877e-06,-1.276756478318930021e-14
4.551356783919597859e+00,6.000000000000000000e+00,1.892386551510720106e-06,3.552713678800500929e-15
4.591457286432160778e+00,6.000000000000000000e+00,2.575875511848167948e-06,-1.110223024625156540e-15
4.631557788944723697e+00,6.000000000000000000e+00,3.500344477810264150e-06,3.330669073875469621e-15
4.671658291457285728e+00,6.000000000000000000e+00,4.748771936289776761e-06,-2.331468351712828735e-15
4.711758793969848647e+00,6.000000000000000000e+00,6.432055551664603246e-06,-5.551115123125782702e-16
4.751859296482411565e+00,6.000000000000000000e+00,8.698195610357934058e-06,6.661338147750939243e-16
4.791959798994974484e+00,6.000000000000000000e+00,1.174443341440925755e-05,4.440892098500626162e-16
4.832060301507537403e+00,6.000000000000000000e+00,1.583327400866558265e-05,-3.441691376337985275e-15
4.872160804020100322e+00,6.000000000000000000e+00,2.131361099255447075e-05,-3.552713678800500929e-15
4.912261306532663241e+00,6.000000000000000000e+00,2.864854182096743688e-05,3.996802888650563546e-15
4.952361809045226160e+00,6.000000000000000000e+00,3.845194891514406752e-05,2.886579864025407005e-15
4.992462311557788190e+00,6.000000000000000000e+00,5.153654913314573003e-05,-5.773159728050814010e-15
5.032562814070351109e+00,6.000000000000000000e+00,6.897692924258271398e-05,4.440892098500626162e-16
5.072663316582914028e+00,6.000000000000000000e+00,9.219214216649904657e-05,-8.992806499463767977e-15
5.112763819095476947e+00,6.000000000000000000e+00,1.230537935916473417e-04,1.110223024625156540e-14
5.152864321608039866e+00,6.000000000000000000e+00,1.640273150351126007e-04,-1.332267629550187849e-14
5.192964824120602785e+00,6.000000000000000000e+00,2.183563583523681867e-04,4.440892098500626162e-15
5.233065326633165704e+00,6.000000000000000000e+00,2.903031580360185184e-04,-1.121325254871408106e-14
5.273165829145728623e+00,6.000000000000000000e+00,3.854613799343093567e-04,1.554312234475219157e-15
5.313266331658291541e+00,6.000000000000000000e+00,5.111626818014341133e-04,9.769962616701377556e-15
5.353366834170853572e+00,6.000000000000000000e+00,6.770041459666817059e-04,2.153832667772803688e-14
5.393467336683416491e+00,6.000000000000000000e+00,8.955311565006092130e-04,1.643130076445231680e-14
5.433567839195979410e+00,6.000000000000000000e+00,1.183119597250582161e-03,2.109423746787797427e-14
5.473668341708542329e+00,6.000000000000000000e+00,1.561112457229163301e-03,4.996003610813204432e-14
5.513768844221105248e+00,6.000000000000000000e+00,2.057279666532611188e-03,4.662936703425657470e-14
5.553869346733668166e+00,6.000000000000000000e+00,2.707685704518146986e-03,3.197442310920450836e-14
5.593969849246231085e+00,6.000000000000000000e+00,3.559067429326141004e-03,5.373479439185757656e-14
5.634070351758794004e+00,6.000000000000000000e+00,4.671843003520102788e-03,7.971401316808623960e-14
5.674170854271356035e+00,6.000000000000000000e+00,6.123889405063453681e-03,1.409983241273948806e-13
5.714271356783918954e+00,6.000000000000000000e+00,8.015236439161793972e-03,1.343369859796439414e-13
5.754371859296481873e+00,6.000000000000000000e+00,1.047381960675371725e-02,1.934008508897022693e-13
5.794472361809044791e+00,6.000000000000000000e+00,1.366240077852160818e-02,2.948752353404415771e-13
5.834572864321607710e+00,6.000000000000000000e+00,1.778667828568056275e-02,3.541611448554249364e-13
5.874673366834170629e+00,6.000000000000000000e+00,2.310443663205045961e-02,4.629630012686902774e-13
5.914773869346733548e+00,6.000000000000000000e+00,2.993527856307524534e-02,5.917488721252084360e-13
5.954874371859296467e+00,6.000000000000000000e+00,3.866997979070208036e-02,7.833733661755104549e-13
5.994974874371859386e+00,6.000000000000000000e+00,4.977774580251381753e-02,1.036060126580196084e-12
6.035075376884421416e+00,6.000000000000000000e+00,6.380858503815413363e-02,1.324274023772886721e-12
6.075175879396984335e+00,6.000000000000000000e+00,8.138670100500230986e-02,1.686206729800687754e-12
6.115276381909547254e+00,6.000000000000000000e+00,1.031894631779468469e-01,2.171818280771731224e-12
6.155376884422110173e+00,6.000000000000000000e+00,1.299057295989571870e-01,2.739142246355186217e-12
6.195477386934673092e+00,6.000000000000000000e+00,1.621680491265591051e-01,3.445910223831560870e-12
6.235577889447236011e+00,6.000000000000000000e+00,2.004569553049338482e-01,4.293898570040255436e-12
6.275678391959798930e+00,6.000000000000000000e+00,2.449833792578113845e-01,5.276223902228593943e-12
6.315778894472361848e+00,6.000000000000000000e+00,2.955669469441006281e-01,6.419753617592505179e-12
6.355879396984923879e+00,6.000000000000000000e+00,3.515405225688436053e-01,7.686740133294733823e-12
6.395979899497486798e+00,6.000000000000000000e+00,4.117180688086422014e-01,9.009237800228220294e-12
6.436080402010049717e+00,6.000000000000000000e+00,4.744559129985019830e-01,1.046096542722807499e-11
6.476180904522612636e+00,6.000000000000000000e+00,5.378134205896388798e-01,1.187738796204484970e-11
6.516281407035175555e+00,6.000000000000000000e+00,5.997848579069531283e-01,1.330335841487340076e-11
6.556381909547738474e+00,6.000000000000000000e+00,6.585462681771816484e-01,1.461075704867198510e-11
6.596482412060301392e+00,6.000000000000000000e+00,7.126552600940532223e-01,1.588107423344808922e-11
6.636582914572864311e+00,6.000000000000000000e+00,7.611612720375944274e-01,1.700839469265247317e-11
6.676683417085427230e+00,6.000000000000000000e+00,8.036172534573567949e-01,1.802558102781404159e-11
6.716783919597989261e+00,6.000000000000000000e+00,8.400133820582680322e-01,1.888977863018226344e-11
6.756884422110552180e+00,6.000000000000000000e+00,8.706678646442980174e-01,1.965805296322287177e-11
6.796984924623115099e+00,6.000000000000000000e+00,8.961085161415995870e-01,2.030242640671531262e-11
6.837085427135678017e+00,6.000000000000000000e+00,9.169683039943798963e-01,2.085065453627521492e-11
6.877185929648240936e+00,6.000000000000000000e+00,9.339057492762663504e-01,2.131228526991435501e-11
6.917286432160803855e+00,6.000000000000000000e+00,9.475516951156505163e-01,2.168953905368198321e-11
6.957386934673366774e+00,6.000000000000000000e+00,9.584786122001101027e-01,2.207767302309093793e-11
6.997487437185929693e+00,6.000000000000000000e+00,9.671867063132058018e-01,2.234923357491425122e-11
7.037587939698491724e+00,6.000000000000000000e+00,9.741012317597944614e-01,2.262678933107054036e-11
7.077688442211054642e+00,6.000000000000000000e+00,9.795764772568080758e-01,2.285438505111869745e-11
7.117788944723617561e+00,6.000000000000000000e+00,9.839031786640594079e-01,2.304600954516899947e-11
7.157889447236180480e+00,6.000000000000000000e+00,9.873172170216006904e-01,2.323141679028140061e-11
7.197989949748743399e+00,6.000000000000000000e+00,9.900083330882069044e-01,2.345124094915718160e-11
7.238090452261306318e+00,6.000000000000000000e+00,9.921281671298574079e-01,2.357847250777922454e-11
7.278190954773869237e+00,6.000000000000000000e+00,9.937973212291093539e-01,2.374811458594194846e-11
7.318291457286432156e+00,6.000000000000000000e+00,9.951113648896270369e-01,2.389199948993336875e-11
7.358391959798995074e+00,6.000000000000000000e+00,9.961458271082206384e-01,2.404854093640551582e-11
7.398492462311557105e+00,6.000000000000000000e+00,9.969602831655035580e-01,2.415978528347295651e-11
7.438592964824120024e+00,6.000000000000000000e+00,9.976016586745023451e-01,2.430167178602005151e-11
7.478693467336682943e+00,6.000000000000000000e+00,9.981068810443931572e-01,2.446243207998577418e-11
7.518793969849245862e+00,6.000000000000000000e+00,9.985049918043082950e-01,2.463118597972879797e-11
7.558894472361808781e+00,6.000000000000000000e+00,9.988188228861455409e-01,2.469824345041615743e-11
7.598994974874371700e+00,6.000000000000000000e+00,9.990663219590196764e-01,2.486832961778873141e-11
7.639095477386934618e+00,6.000000000000000000e+00,9.992615973251134376e-01,2.498690143681869813e-11
7.679195979899497537e+00,6.000000000000000000e+00,9.994157411056461271e-01,2.513256269764951867e-11
7.719296482412060456e+00,6.000000000000000000e+00,9.995374758269308657e-01,2.528177667215913971e-11
7.759396984924622487e+00,6.000000000000000000e+00,9.996336630044094784e-01,2.540923027538610768e-11
7.799497487437185406e+00,6.000000000000000000e+00,9.997097019903550263e-01,2.554223499373620143e-11
7.839597989949748325e+00,6.000000000000000000e+00,9.997698433767200354e-01,2.567657197971584537e-11
7.879698492462311243e+00,6.000000000000000000e+00,9.998174348566238878e-01,2.582201119594174088e-11
7.919798994974874162e+00,6.000000000000000000e+00,9.998551141834975953e-01,2.594902070995885879e-11
7.959899497487437081e+00,6.000000000000000000e+00,9.998849608148271395e-01,2.610267557656698045e-11
8.000000000000000000e+00,6.000000000000000000e+00,9.999086147730766871e-01,2.623279371505304880e-11


==> anc/python/data/greybody_wkb.csv <==
q,L,|T_L|^2_WKB(first-order)
2.000000000000000042e-02,1.000000000000000000e+00,3.885091888532537729e-12
6.010050251256281173e-02,1.000000000000000000e+00,1.980922208626143932e-09
1.002010050251256335e-01,1.000000000000000000e+00,3.631266062629381842e-08
1.403015075376884413e-01,1.000000000000000000e+00,2.494414903353858130e-07
1.804020100502512491e-01,1.000000000000000000e+00,1.063441951694664302e-06
2.205025125628140570e-01,1.000000000000000000e+00,3.419255155809591637e-06
2.606030150753769203e-01,1.000000000000000000e+00,9.126386152653641074e-06
3.007035175879397282e-01,1.000000000000000000e+00,2.135101882963670854e-05
3.408040201005025360e-01,1.000000000000000000e+00,4.528438576677283020e-05
3.809045226130653439e-01,1.000000000000000000e+00,8.904484080544418628e-05
4.210050251256281517e-01,1.000000000000000000e+00,1.648809368249327131e-04
4.611055276381909596e-01,1.000000000000000000e+00,2.907591991378250711e-04
5.012060301507538229e-01,1.000000000000000000e+00,4.924391953816611598e-04
5.413065326633166308e-01,1.000000000000000000e+00,8.061593873252378322e-04
5.814070351758794386e-01,1.000000000000000000e+00,1.282078583442476487e-03
6.215075376884422464e-01,1.000000000000000000e+00,1.988636361744841336e-03
6.616080402010050543e-01,1.000000000000000000e+00,3.018005510258242596e-03
7.017085427135678621e-01,1.000000000000000000e+00,4.492799661588687925e-03
7.418090452261306700e-01,1.000000000000000000e+00,6.574152188672293708e-03
7.819095477386934778e-01,1.000000000000000000e+00,9.471170300906172485e-03
8.220100502512562857e-01,1.000000000000000000e+00,1.345155007226888841e-02
8.621105527638190935e-01,1.000000000000000000e+00,1.885275783056212032e-02
9.022110552763819014e-01,1.000000000000000000e+00,2.609257354961087155e-02
9.423115577889447092e-01,1.000000000000000000e+00,3.567688984710908062e-02
9.824120603015076281e-01,1.000000000000000000e+00,4.820144763997093185e-02
1.022512562814070325e+00,1.000000000000000000e+00,6.434277026835791280e-02
1.062613065326633244e+00,1.000000000000000000e+00,8.483227938753029607e-02
1.102713567839195941e+00,1.000000000000000000e+00,1.104071683863208087e-01
1.142814070351758859e+00,1.000000000000000000e+00,1.417332422319676211e-01
1.182914572864321556e+00,1.000000000000000000e+00,1.792999822711351388e-01
1.223015075376884475e+00,1.000000000000000000e+00,2.232973618210110089e-01
1.263115577889447172e+00,1.000000000000000000e+00,2.734962855782780977e-01
1.303216080402010091e+00,1.000000000000000000e+00,3.291655924188674476e-01
1.343316582914573010e+00,1.000000000000000000e+00,3.890611445272127988e-01
1.383417085427135707e+00,1.000000000000000000e+00,4.515101524172673852e-01
1.423517587939698625e+00,1.000000000000000000e+00,5.146586020454554378e-01
1.463618090452261322e+00,1.000000000000000000e+00,5.783100745144916788e-01
1.503718592964824241e+00,1.000000000000000000e+00,6.411072115268950933e-01
1.543819095477386938e+00,1.000000000000000000e+00,7.009132481525889302e-01
1.583919597989949857e+00,1.000000000000000000e+00,7.558891460373230453e-01
1.624020100502512554e+00,1.000000000000000000e+00,8.047166282498823264e-01
1.664120603015075472e+00,1.000000000000000000e+00,8.466999286467474795e-01
1.704221105527638169e+00,1.000000000000000000e+00,8.817392120043764381e-01
1.744321608040201088e+00,1.000000000000000000e+00,9.102101392598995755e-01
1.784422110552763785e+00,1.000000000000000000e+00,9.328018555267499901e-01
1.824522613065326704e+00,1.000000000000000000e+00,9.503595934921938992e-01
1.864623115577889401e+00,1.000000000000000000e+00,9.637596142627575801e-01
1.904723618090452320e+00,1.000000000000000000e+00,9.738254534154471287e-01
1.944824120603015238e+00,1.000000000000000000e+00,9.812818465620186670e-01
1.984924623115577935e+00,1.000000000000000000e+00,9.867370810428517380e-01
2.025025125628140632e+00,1.000000000000000000e+00,9.906838087407409121e-01
2.065125628140703551e+00,1.000000000000000000e+00,9.935100924026484259e-01
2.105226130653266470e+00,1.000000000000000000e+00,9.955148794459682815e-01
2.145326633165829389e+00,1.000000000000000000e+00,9.969242862670785188e-01
2.185427135678391863e+00,1.000000000000000000e+00,9.979067153591105743e-01
2.225527638190954782e+00,1.000000000000000000e+00,9.985859146625122307e-01
2.265628140703517701e+00,1.000000000000000000e+00,9.990517404155908610e-01
2.305728643216080620e+00,1.000000000000000000e+00,9.993687355513256598e-01
2.345829145728643095e+00,1.000000000000000000e+00,9.995827965472987575e-01
2.385929648241206014e+00,1.000000000000000000e+00,9.997262519709944062e-01
2.426030150753768933e+00,1.000000000000000000e+00,9.998216675123383634e-01
2.466130653266331851e+00,1.000000000000000000e+00,9.998846565115075968e-01
2.506231155778894326e+00,1.000000000000000000e+00,9.999259298031516474e-01
2.546331658291457245e+00,1.000000000000000000e+00,9.999527735954226726e-01
2.586432160804020164e+00,1.000000000000000000e+00,9.999701035672661220e-01
2.626532663316583083e+00,1.000000000000000000e+00,9.999812090649730090e-01
2.666633165829146002e+00,1.000000000000000000e+00,9.999882733789463574e-01
2.706733668341708476e+00,1.000000000000000000e+00,9.999927340317451563e-01
2.746834170854271395e+00,1.000000000000000000e+00,9.999955299681911880e-01
2.786934673366834314e+00,1.000000000000000000e+00,9.999972696111117942e-01
2.827035175879397233e+00,1.000000000000000000e+00,9.999983440952622260e-01
2.867135678391959708e+00,1.000000000000000000e+00,9.999990028896031946e-01
2.907236180904522627e+00,1.000000000000000000e+00,9.999994038599989699e-01
2.947336683417085545e+00,1.000000000000000000e+00,9.999996461245375112e-01
2.987437185929648464e+00,1.000000000000000000e+00,9.999997914309661784e-01
3.027537688442210939e+00,1.000000000000000000e+00,9.999998779475731681e-01
3.067638190954773858e+00,1.000000000000000000e+00,9.999999290846536271e-01
3.107738693467336777e+00,1.000000000000000000e+00,9.999999590898319690e-01
3.147839195979899696e+00,1.000000000000000000e+00,9.999999765674510988e-01
3.187939698492462171e+00,1.000000000000000000e+00,9.999999866738398246e-01
3.228040201005025089e+00,1.000000000000000000e+00,9.999999924753247837e-01
3.268140703517588008e+00,1.000000000000000000e+00,9.999999957814060814e-01
3.308241206030150927e+00,1.000000000000000000e+00,9.999999976517468525e-01
3.348341708542713846e+00,1.000000000000000000e+00,9.999999987021652714e-01
3.388442211055276321e+00,1.000000000000000000e+00,9.999999992878179089e-01
3.428542713567839240e+00,1.000000000000000000e+00,9.999999996119748324e-01
3.468643216080402158e+00,1.000000000000000000e+00,9.999999997900934634e-01
3.508743718592965077e+00,1.000000000000000000e+00,9.999999998872570739e-01
3.548844221105527552e+00,1.000000000000000000e+00,9.999999999398756501e-01
3.588944723618090471e+00,1.000000000000000000e+00,9.999999999681647989e-01
3.629045226130653390e+00,1.000000000000000000e+00,9.999999999832636099e-01
3.669145728643216309e+00,1.000000000000000000e+00,9.999999999912638771e-01
3.709246231155778784e+00,1.000000000000000000e+00,9.999999999954725105e-01
3.749346733668341702e+00,1.000000000000000000e+00,9.999999999976703080e-01
3.789447236180904621e+00,1.000000000000000000e+00,9.999999999988096189e-01
3.829547738693467540e+00,1.000000000000000000e+00,9.999999999993962607e-01
3.869648241206030459e+00,1.000000000000000000e+00,9.999999999996957989e-01
3.909748743718592934e+00,1.000000000000000000e+00,9.999999999998478994e-01
3.949849246231155853e+00,1.000000000000000000e+00,9.999999999999245048e-01
3.989949748743718771e+00,1.000000000000000000e+00,9.999999999999626965e-01
4.030050251256280802e+00,1.000000000000000000e+00,9.999999999999817923e-01
4.070150753768843721e+00,1.000000000000000000e+00,9.999999999999911182e-01
4.110251256281406640e+00,1.000000000000000000e+00,9.999999999999957812e-01
4.150351758793969559e+00,1.000000000000000000e+00,9.999999999999980016e-01
4.190452261306532478e+00,1.000000000000000000e+00,9.999999999999991118e-01
4.230552763819095397e+00,1.000000000000000000e+00,9.999999999999995559e-01
4.270653266331658315e+00,1.000000000000000000e+00,9.999999999999997780e-01
4.310753768844220346e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.350854271356783265e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.390954773869346184e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.431055276381909103e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.471155778894472022e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.511256281407034940e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.551356783919597859e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.591457286432160778e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.631557788944723697e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.671658291457285728e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.711758793969848647e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.751859296482411565e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.791959798994974484e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.832060301507537403e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.872160804020100322e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.912261306532663241e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.952361809045226160e+00,1.000000000000000000e+00,1.000000000000000000e+00
4.992462311557788190e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.032562814070351109e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.072663316582914028e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.112763819095476947e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.152864321608039866e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.192964824120602785e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.233065326633165704e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.273165829145728623e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.313266331658291541e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.353366834170853572e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.393467336683416491e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.433567839195979410e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.473668341708542329e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.513768844221105248e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.553869346733668166e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.593969849246231085e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.634070351758794004e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.674170854271356035e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.714271356783918954e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.754371859296481873e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.794472361809044791e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.834572864321607710e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.874673366834170629e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.914773869346733548e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.954874371859296467e+00,1.000000000000000000e+00,1.000000000000000000e+00
5.994974874371859386e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.035075376884421416e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.075175879396984335e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.115276381909547254e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.155376884422110173e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.195477386934673092e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.235577889447236011e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.275678391959798930e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.315778894472361848e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.355879396984923879e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.395979899497486798e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.436080402010049717e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.476180904522612636e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.516281407035175555e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.556381909547738474e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.596482412060301392e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.636582914572864311e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.676683417085427230e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.716783919597989261e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.756884422110552180e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.796984924623115099e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.837085427135678017e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.877185929648240936e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.917286432160803855e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.957386934673366774e+00,1.000000000000000000e+00,1.000000000000000000e+00
6.997487437185929693e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.037587939698491724e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.077688442211054642e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.117788944723617561e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.157889447236180480e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.197989949748743399e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.238090452261306318e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.278190954773869237e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.318291457286432156e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.358391959798995074e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.398492462311557105e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.438592964824120024e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.478693467336682943e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.518793969849245862e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.558894472361808781e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.598994974874371700e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.639095477386934618e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.679195979899497537e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.719296482412060456e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.759396984924622487e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.799497487437185406e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.839597989949748325e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.879698492462311243e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.919798994974874162e+00,1.000000000000000000e+00,1.000000000000000000e+00
7.959899497487437081e+00,1.000000000000000000e+00,1.000000000000000000e+00
8.000000000000000000e+00,1.000000000000000000e+00,1.000000000000000000e+00
2.000000000000000042e-02,2.000000000000000000e+00,7.908503498510653179e-23
6.010050251256281173e-02,2.000000000000000000e+00,3.826958186345589917e-18
1.002010050251256335e-01,2.000000000000000000e+00,5.792139701182909488e-16
1.403015075376884413e-01,2.000000000000000000e+00,1.591738820643015987e-14
1.804020100502512491e-01,2.000000000000000000e+00,1.904785032184989564e-13
2.205025125628140570e-01,2.000000000000000000e+00,1.391975982153483172e-12
2.606030150753769203e-01,2.000000000000000000e+00,7.338849325101582858e-12
3.007035175879397282e-01,2.000000000000000000e+00,3.068236256123163243e-11
3.408040201005025360e-01,2.000000000000000000e+00,1.078816930490101878e-10
3.809045226130653439e-01,2.000000000000000000e+00,3.317166918047330524e-10
4.210050251256281517e-01,2.000000000000000000e+00,9.166176089417590853e-10
4.611055276381909596e-01,2.000000000000000000e+00,2.321674584792031864e-09
5.012060301507538229e-01,2.000000000000000000e+00,5.470616344079462986e-09
5.413065326633166308e-01,2.000000000000000000e+00,1.212910591106991292e-08
5.814070351758794386e-01,2.000000000000000000e+00,2.552993028099872522e-08
6.215075376884422464e-01,2.000000000000000000e+00,5.137945116390174337e-08
6.616080402010050543e-01,2.000000000000000000e+00,9.943853487312404846e-08
7.017085427135678621e-01,2.000000000000000000e+00,1.859540305993326160e-07
7.418090452261306700e-01,2.000000000000000000e+00,3.373305184361588541e-07
7.819095477386934778e-01,2.000000000000000000e+00,5.955867000327070077e-07
8.220100502512562857e-01,2.000000000000000000e+00,1.026349732024786311e-06
8.621105527638190935e-01,2.000000000000000000e+00,1.730421219632101283e-06
9.022110552763819014e-01,2.000000000000000000e+00,2.860322729699343997e-06
9.423115577889447092e-01,2.000000000000000000e+00,4.643725161319319782e-06
9.824120603015076281e-01,2.000000000000000000e+00,7.416321809475137477e-06
1.022512562814070325e+00,2.000000000000000000e+00,1.166756631626823172e-05
1.062613065326633244e+00,2.000000000000000000e+00,1.810382349417702320e-05
1.102713567839195941e+00,2.000000000000000000e+00,2.773494861686365211e-05
1.142814070351758859e+00,2.000000000000000000e+00,4.199221408045565406e-05
1.182914572864321556e+00,2.000000000000000000e+00,6.288795990061157534e-05
1.223015075376884475e+00,2.000000000000000000e+00,9.323050313992253411e-05
1.263115577889447172e+00,2.000000000000000000e+00,1.369118806430325410e-04
1.303216080402010091e+00,2.000000000000000000e+00,1.992911353472579103e-04
1.343316582914573010e+00,2.000000000000000000e+00,2.877023422280964248e-04
1.383417085427135707e+00,2.000000000000000000e+00,4.121246915341808710e-04
1.423517587939698625e+00,2.000000000000000000e+00,5.860620070253264339e-04
1.463618090452261322e+00,2.000000000000000000e+00,8.276913586458047598e-04
1.503718592964824241e+00,2.000000000000000000e+00,1.161355124159937522e-03
1.543819095477386938e+00,2.000000000000000000e+00,1.619487930129150316e-03
1.583919597989949857e+00,2.000000000000000000e+00,2.245088868945538906e-03
1.624020100502512554e+00,2.000000000000000000e+00,3.094868903253837362e-03
1.664120603015075472e+00,2.000000000000000000e+00,4.243220594433016503e-03
1.704221105527638169e+00,2.000000000000000000e+00,5.787166882784291685e-03
1.744321608040201088e+00,2.000000000000000000e+00,7.852438227278381658e-03
1.784422110552763785e+00,2.000000000000000000e+00,1.060078741318862434e-02
1.824522613065326704e+00,2.000000000000000000e+00,1.423855420017837263e-02
1.864623115577889401e+00,2.000000000000000000e+00,1.902630112890617287e-02
1.904723618090452320e+00,2.000000000000000000e+00,2.528900662823958811e-02
1.944824120603015238e+00,2.000000000000000000e+00,3.342575956246414404e-02
1.984924623115577935e+00,2.000000000000000000e+00,4.391708843981355359e-02
2.025025125628140632e+00,2.000000000000000000e+00,5.732694970404293711e-02
2.065125628140703551e+00,2.000000000000000000e+00,7.429506343457904782e-02
2.105226130653266470e+00,2.000000000000000000e+00,9.551400090436062973e-02
2.145326633165829389e+00,2.000000000000000000e+00,1.216848222568788079e-01
2.185427135678391863e+00,2.000000000000000000e+00,1.534461923233381708e-01
2.225527638190954782e+00,2.000000000000000000e+00,1.912761157037474735e-01
2.265628140703517701e+00,2.000000000000000000e+00,2.353737321067456978e-01
2.305728643216080620e+00,2.000000000000000000e+00,2.855404085109099488e-01
2.345829145728643095e+00,2.000000000000000000e+00,3.410910579002881526e-01
2.385929648241206014e+00,2.000000000000000000e+00,4.008314317262474114e-01
2.426030150753768933e+00,2.000000000000000000e+00,4.631279466514611753e-01
2.466130653266331851e+00,2.000000000000000000e+00,5.262042410554318428e-01
2.506231155778894326e+00,2.000000000000000000e+00,5.891968262961788660e-01
2.546331658291457245e+00,2.000000000000000000e+00,6.503331464282428032e-01
2.586432160804020164e+00,2.000000000000000000e+00,7.077510780137609148e-01
2.626532663316583083e+00,2.000000000000000000e+00,7.599843971538892129e-01
2.666633165829146002e+00,2.000000000000000000e+00,8.060938996813652446e-01
2.706733668341708476e+00,2.000000000000000000e+00,8.456892131657519629e-01
2.746834170854271395e+00,2.000000000000000000e+00,8.788585539218822795e-01
2.786934673366834314e+00,2.000000000000000000e+00,9.060448953873793121e-01
2.827035175879397233e+00,2.000000000000000000e+00,9.279089213093244526e-01
2.867135678391959708e+00,2.000000000000000000e+00,9.452079357992938524e-01
2.907236180904522627e+00,2.000000000000000000e+00,9.587049478518817613e-01
2.947336683417085545e+00,2.000000000000000000e+00,9.691100288010181529e-01
2.987437185929648464e+00,2.000000000000000000e+00,9.770490448915898352e-01
3.027537688442210939e+00,2.000000000000000000e+00,9.830523438698391958e-01
3.067638190954773858e+00,2.000000000000000000e+00,9.875562277962539603e-01
3.107738693467336777e+00,2.000000000000000000e+00,9.909115266470041039e-01
3.147839195979899696e+00,2.000000000000000000e+00,9.933953072688690433e-01
3.187939698492462171e+00,2.000000000000000000e+00,9.952232326101018156e-01
3.228040201005025089e+00,2.000000000000000000e+00,9.965611815669667140e-01
3.268140703517588008e+00,2.000000000000000000e+00,9.975354709747751292e-01
3.308241206030150927e+00,2.000000000000000000e+00,9.982414686091131140e-01
3.348341708542713846e+00,2.000000000000000000e+00,9.987506355824080639e-01
3.388442211055276321e+00,2.000000000000000000e+00,9.991161588624782874e-01
3.428542713567839240e+00,2.000000000000000000e+00,9.993773807747424742e-01
3.468643216080402158e+00,2.000000000000000000e+00,9.995632361495696561e-01
3.508743718592965077e+00,2.000000000000000000e+00,9.996948903789193430e-01
3.548844221105527552e+00,2.000000000000000000e+00,9.997877455148067583e-01
3.588944723618090471e+00,2.000000000000000000e+00,9.998529535800114720e-01
3.629045226130653390e+00,2.000000000000000000e+00,9.998985499808829003e-01
3.669145728643216309e+00,2.000000000000000000e+00,9.999302968487411292e-01
3.709246231155778784e+00,2.000000000000000000e+00,9.999523067320609249e-01
3.749346733668341702e+00,2.000000000000000000e+00,9.999675011938347069e-01
3.789447236180904621e+00,2.000000000000000000e+00,9.999779461564606287e-01
3.829547738693467540e+00,2.000000000000000000e+00,9.999850958107115995e-01
3.869648241206030459e+00,2.000000000000000000e+00,9.999899690964278998e-01
3.909748743718592934e+00,2.000000000000000000e+00,9.999932767433274972e-01
3.949849246231155853e+00,2.000000000000000000e+00,9.999955122621473347e-01
3.989949748743718771e+00,2.000000000000000000e+00,9.999970167917653363e-01
4.030050251256280802e+00,2.000000000000000000e+00,9.999980250865804221e-01
4.070150753768843721e+00,2.000000000000000000e+00,9.999986979698978207e-01
4.110251256281406640e+00,2.000000000000000000e+00,9.999991451252118191e-01
4.150351758793969559e+00,2.000000000000000000e+00,9.999994410247925458e-01
4.190452261306532478e+00,2.000000000000000000e+00,9.999996360085715574e-01
4.230552763819095397e+00,2.000000000000000000e+00,9.999997639530699978e-01
4.270653266331658315e+00,2.000000000000000000e+00,9.999998475546593157e-01
4.310753768844220346e+00,2.000000000000000000e+00,9.999999019520408039e-01
4.350854271356783265e+00,2.000000000000000000e+00,9.999999371982750684e-01
4.390954773869346184e+00,2.000000000000000000e+00,9.999999599397919603e-01
4.431055276381909103e+00,2.000000000000000000e+00,9.999999745514267513e-01
4.471155778894472022e+00,2.000000000000000000e+00,9.999999839001325608e-01
4.511256281407034940e+00,2.000000000000000000e+00,9.999999898564547740e-01
4.551356783919597859e+00,2.000000000000000000e+00,9.999999936354768693e-01
4.591457286432160778e+00,2.000000000000000000e+00,9.999999960230459006e-01
4.631557788944723697e+00,2.000000000000000000e+00,9.999999975251783191e-01
4.671658291457285728e+00,2.000000000000000000e+00,9.999999984662808483e-01
4.711758793969848647e+00,2.000000000000000000e+00,9.999999990534220728e-01
4.751859296482411565e+00,2.000000000000000000e+00,9.999999994181973939e-01
4.791959798994974484e+00,2.000000000000000000e+00,9.999999996438742045e-01
4.832060301507537403e+00,2.000000000000000000e+00,9.999999997829100984e-01
4.872160804020100322e+00,2.000000000000000000e+00,9.999999998682091995e-01
4.912261306532663241e+00,2.000000000000000000e+00,9.999999999203219581e-01
4.952361809045226160e+00,2.000000000000000000e+00,9.999999999520265970e-01
4.992462311557788190e+00,2.000000000000000000e+00,9.999999999712345655e-01
5.032562814070351109e+00,2.000000000000000000e+00,9.999999999828228514e-01
5.072663316582914028e+00,2.000000000000000000e+00,9.999999999897850600e-01
5.112763819095476947e+00,2.000000000000000000e+00,9.999999999939501727e-01
5.152864321608039866e+00,2.000000000000000000e+00,9.999999999964319652e-01
5.192964824120602785e+00,2.000000000000000000e+00,9.999999999979041210e-01
5.233065326633165704e+00,2.000000000000000000e+00,9.999999999987740917e-01
5.273165829145728623e+00,2.000000000000000000e+00,9.999999999992859046e-01
5.313266331658291541e+00,2.000000000000000000e+00,9.999999999995856648e-01
5.353366834170853572e+00,2.000000000000000000e+00,9.999999999997606359e-01
5.393467336683416491e+00,2.000000000000000000e+00,9.999999999998623323e-01
5.433567839195979410e+00,2.000000000000000000e+00,9.999999999999211742e-01
5.473668341708542329e+00,2.000000000000000000e+00,9.999999999999549249e-01
5.513768844221105248e+00,2.000000000000000000e+00,9.999999999999744649e-01
5.553869346733668166e+00,2.000000000000000000e+00,9.999999999999855671e-01
5.593969849246231085e+00,2.000000000000000000e+00,9.999999999999917843e-01
5.634070351758794004e+00,2.000000000000000000e+00,9.999999999999953371e-01
5.674170854271356035e+00,2.000000000000000000e+00,9.999999999999973355e-01
5.714271356783918954e+00,2.000000000000000000e+00,9.999999999999986677e-01
5.754371859296481873e+00,2.000000000000000000e+00,9.999999999999991118e-01
5.794472361809044791e+00,2.000000000000000000e+00,9.999999999999995559e-01
5.834572864321607710e+00,2.000000000000000000e+00,9.999999999999997780e-01
5.874673366834170629e+00,2.000000000000000000e+00,9.999999999999997780e-01
5.914773869346733548e+00,2.000000000000000000e+00,1.000000000000000000e+00
5.954874371859296467e+00,2.000000000000000000e+00,1.000000000000000000e+00
5.994974874371859386e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.035075376884421416e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.075175879396984335e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.115276381909547254e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.155376884422110173e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.195477386934673092e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.235577889447236011e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.275678391959798930e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.315778894472361848e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.355879396984923879e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.395979899497486798e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.436080402010049717e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.476180904522612636e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.516281407035175555e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.556381909547738474e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.596482412060301392e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.636582914572864311e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.676683417085427230e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.716783919597989261e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.756884422110552180e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.796984924623115099e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.837085427135678017e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.877185929648240936e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.917286432160803855e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.957386934673366774e+00,2.000000000000000000e+00,1.000000000000000000e+00
6.997487437185929693e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.037587939698491724e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.077688442211054642e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.117788944723617561e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.157889447236180480e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.197989949748743399e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.238090452261306318e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.278190954773869237e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.318291457286432156e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.358391959798995074e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.398492462311557105e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.438592964824120024e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.478693467336682943e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.518793969849245862e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.558894472361808781e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.598994974874371700e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.639095477386934618e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.679195979899497537e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.719296482412060456e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.759396984924622487e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.799497487437185406e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.839597989949748325e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.879698492462311243e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.919798994974874162e+00,2.000000000000000000e+00,1.000000000000000000e+00
7.959899497487437081e+00,2.000000000000000000e+00,1.000000000000000000e+00
8.000000000000000000e+00,2.000000000000000000e+00,1.000000000000000000e+00
2.000000000000000042e-02,3.000000000000000000e+00,4.542500606958603970e-34
6.010050251256281173e-02,3.000000000000000000e+00,1.908483427092423861e-27
1.002010050251256335e-01,3.000000000000000000e+00,2.293342346157382715e-24
1.403015075376884413e-01,3.000000000000000000e+00,2.461908696257031633e-22
1.804020100502512491e-01,3.000000000000000000e+00,8.137379611876889170e-21
2.205025125628140570e-01,3.000000000000000000e+00,1.336324957364495750e-19
2.606030150753769203e-01,3.000000000000000000e+00,1.380447605627369251e-18
3.007035175879397282e-01,3.000000000000000000e+00,1.025489859836569400e-17
3.408040201005025360e-01,3.000000000000000000e+00,5.954018138345739900e-17
3.809045226130653439e-01,3.000000000000000000e+00,2.855559440885821478e-16
4.210050251256281517e-01,3.000000000000000000e+00,1.175872609691585401e-15
4.611055276381909596e-01,3.000000000000000000e+00,4.275655026885554121e-15
5.012060301507538229e-01,3.000000000000000000e+00,1.401983799491693276e-14
5.413065326633166308e-01,3.000000000000000000e+00,4.212990070335434541e-14
5.814070351758794386e-01,3.000000000000000000e+00,1.175019460759808303e-13
6.215075376884422464e-01,3.000000000000000000e+00,3.072568237704363892e-13
6.616080402010050543e-01,3.000000000000000000e+00,7.594973976182221406e-13
7.017085427135678621e-01,3.000000000000000000e+00,1.786705333049924513e-12
7.418090452261306700e-01,3.000000000000000000e+00,4.022752334646819540e-12
7.819095477386934778e-01,3.000000000000000000e+00,8.709460346265328132e-12
8.220100502512562857e-01,3.000000000000000000e+00,1.820541214543065480e-11
8.621105527638190935e-01,3.000000000000000000e+00,3.686752149370754506e-11
9.022110552763819014e-01,3.000000000000000000e+00,7.254529210343753378e-11
9.423115577889447092e-01,3.000000000000000000e+00,1.390640120092066220e-10
9.824120603015076281e-01,3.000000000000000000e+00,2.602782310731701464e-10
1.022512562814070325e+00,3.000000000000000000e+00,4.765818201887415883e-10
1.062613065326633244e+00,3.000000000000000000e+00,8.552094552741789803e-10
1.102713567839195941e+00,3.000000000000000000e+00,1.506317654594147371e-09
1.142814070351758859e+00,3.000000000000000000e+00,2.607776425850897496e-09
1.182914572864321556e+00,3.000000000000000000e+00,4.442952304740768293e-09
1.223015075376884475e+00,3.000000000000000000e+00,7.457680824377476373e-09
1.263115577889447172e+00,3.000000000000000000e+00,1.234533059798922008e-08
1.303216080402010091e+00,3.000000000000000000e+00,2.017265008827204535e-08
1.343316582914573010e+00,3.000000000000000000e+00,3.256436437243629388e-08
1.383417085427135707e+00,3.000000000000000000e+00,5.197179458516106916e-08
1.423517587939698625e+00,3.000000000000000000e+00,8.206083337025751595e-08
1.463618090452261322e+00,3.000000000000000000e+00,1.282683950607952581e-07
1.503718592964824241e+00,3.000000000000000000e+00,1.985952590666608832e-07
1.543819095477386938e+00,3.000000000000000000e+00,3.047287487118550792e-07
1.583919597989949857e+00,3.000000000000000000e+00,4.636231945620690516e-07
1.624020100502512554e+00,3.000000000000000000e+00,6.997125968236119607e-07
1.664120603015075472e+00,3.000000000000000000e+00,1.047992233792267876e-06
1.704221105527638169e+00,3.000000000000000000e+00,1.558289280644256907e-06
1.744321608040201088e+00,3.000000000000000000e+00,2.301153489243499777e-06
1.784422110552763785e+00,3.000000000000000000e+00,3.375946341175863958e-06
1.824522613065326704e+00,3.000000000000000000e+00,4.921902132707409676e-06
1.864623115577889401e+00,3.000000000000000000e+00,7.133191835447295948e-06
1.904723618090452320e+00,3.000000000000000000e+00,1.027935923586741662e-05
1.944824120603015238e+00,3.000000000000000000e+00,1.473294319212051498e-05
1.984924623115577935e+00,3.000000000000000000e+00,2.100668121121594735e-05
2.025025125628140632e+00,3.000000000000000000e+00,2.980344810004534629e-05
2.065125628140703551e+00,3.000000000000000000e+00,4.208307042468694602e-05
2.105226130653266470e+00,3.000000000000000000e+00,5.915143804037964774e-05
2.145326633165829389e+00,3.000000000000000000e+00,8.277899034661138509e-05
2.185427135678391863e+00,3.000000000000000000e+00,1.153577905674090767e-04
2.225527638190954782e+00,3.000000000000000000e+00,1.601091450295080373e-04
2.265628140703517701e+00,3.000000000000000000e+00,2.213572347200539283e-04
2.305728643216080620e+00,3.000000000000000000e+00,3.048886957290057771e-04
2.345829145728643095e+00,3.000000000000000000e+00,4.184237417898009864e-04
2.385929648241206014e+00,3.000000000000000000e+00,5.722315281142400329e-04
2.426030150753768933e+00,3.000000000000000000e+00,7.799312964901277886e-04
2.466130653266331851e+00,3.000000000000000000e+00,1.059531699746264028e-03
2.506231155778894326e+00,3.000000000000000000e+00,1.434773804900261107e-03
2.546331658291457245e+00,3.000000000000000000e+00,1.936858685654965816e-03
2.586432160804020164e+00,3.000000000000000000e+00,2.606657963497305882e-03
2.626532663316583083e+00,3.000000000000000000e+00,3.497524219581606923e-03
2.666633165829146002e+00,3.000000000000000000e+00,4.678835792156624263e-03
2.706733668341708476e+00,3.000000000000000000e+00,6.240423034035483783e-03
2.746834170854271395e+00,3.000000000000000000e+00,8.298023340832466274e-03
2.786934673366834314e+00,3.000000000000000000e+00,1.099988783404125432e-02
2.827035175879397233e+00,3.000000000000000000e+00,1.453459364611909763e-02
2.867135678391959708e+00,3.000000000000000000e+00,1.913997202926289234e-02
2.907236180904522627e+00,3.000000000000000000e+00,2.511280069217005501e-02
2.947336683417085545e+00,3.000000000000000000e+00,3.281847236258474826e-02
2.987437185929648464e+00,3.000000000000000000e+00,4.269917761845583304e-02
3.027537688442210939e+00,3.000000000000000000e+00,5.527818083566032187e-02
3.067638190954773858e+00,3.000000000000000000e+00,7.115654000865294371e-02
3.107738693467336777e+00,3.000000000000000000e+00,9.099729277469696676e-02
3.147839195979899696e+00,3.000000000000000000e+00,1.154911500531426161e-01
3.187939698492462171e+00,3.000000000000000000e+00,1.452979552769641525e-01
3.228040201005025089e+00,3.000000000000000000e+00,1.809608235533502196e-01
3.268140703517588008e+00,3.000000000000000000e+00,2.227962315900088308e-01
3.308241206030150927e+00,3.000000000000000000e+00,2.707736965276451024e-01
3.348341708542713846e+00,3.000000000000000000e+00,3.244109792040660301e-01
3.388442211055276321e+00,3.000000000000000000e+00,3.827195394614375523e-01
3.428542713567839240e+00,3.000000000000000000e+00,4.442327446795590329e-01
3.468643216080402158e+00,3.000000000000000000e+00,5.071381215360823980e-01
3.508743718592965077e+00,3.000000000000000000e+00,5.701104955636300264e-01
3.548844221105527552e+00,3.000000000000000000e+00,6.315719022921969517e-01
3.588944723618090471e+00,3.000000000000000000e+00,6.896636152982589252e-01
3.629045226130653390e+00,3.000000000000000000e+00,7.428901465935360271e-01
3.669145728643216309e+00,3.000000000000000000e+00,7.902543127672668755e-01
3.709246231155778784e+00,3.000000000000000000e+00,8.312889537521047645e-01
3.749346733668341702e+00,3.000000000000000000e+00,8.659991319962576650e-01
3.789447236180904621e+00,3.000000000000000000e+00,8.947496303175594967e-01
3.829547738693467540e+00,3.000000000000000000e+00,9.181357565432748391e-01
3.869648241206030459e+00,3.000000000000000000e+00,9.368659898424525068e-01
3.909748743718592934e+00,3.000000000000000000e+00,9.516713408729833290e-01
3.949849246231155853e+00,3.000000000000000000e+00,9.632447354253750316e-01
3.989949748743718771e+00,3.000000000000000000e+00,9.722067087306809352e-01
4.030050251256280802e+00,3.000000000000000000e+00,9.790908624171962282e-01
4.070150753768843721e+00,3.000000000000000000e+00,9.843424290766388252e-01
4.110251256281406640e+00,3.000000000000000000e+00,9.883244836175401060e-01
4.150351758793969559e+00,3.000000000000000000e+00,9.913278750952179141e-01
4.190452261306532478e+00,3.000000000000000000e+00,9.935823351637037559e-01
4.230552763819095397e+00,3.000000000000000000e+00,9.952672761798965206e-01
4.270653266331658315e+00,3.000000000000000000e+00,9.965215185963690603e-01
4.310753768844220346e+00,3.000000000000000000e+00,9.974516461837439341e-01
4.350854271356783265e+00,3.000000000000000000e+00,9.981389542446934549e-01
4.390954773869346184e+00,3.000000000000000000e+00,9.986450954783273604e-01
4.431055276381909103e+00,3.000000000000000000e+00,9.990165891549985799e-01
4.471155778894472022e+00,3.000000000000000000e+00,9.992883749866146026e-01
4.511256281407034940e+00,3.000000000000000000e+00,9.994865848056740942e-01
4.551356783919597859e+00,3.000000000000000000e+00,9.996306857994953221e-01
4.591457286432160778e+00,3.000000000000000000e+00,9.997351259813042068e-01
4.631557788944723697e+00,3.000000000000000000e+00,9.998105897728344349e-01
4.671658291457285728e+00,3.000000000000000000e+00,9.998649509223369591e-01
4.711758793969848647e+00,3.000000000000000000e+00,9.999039922113974743e-01
4.751859296482411565e+00,3.000000000000000000e+00,9.999319466049374494e-01
4.791959798994974484e+00,3.000000000000000000e+00,9.999519024501393183e-01
4.832060301507537403e+00,3.000000000000000000e+00,9.999661056808931692e-01
4.872160804020100322e+00,3.000000000000000000e+00,9.999761843529935135e-01
4.912261306532663241e+00,3.000000000000000000e+00,9.999833148591726895e-01
4.952361809045226160e+00,3.000000000000000000e+00,9.999883445308870300e-01
4.992462311557788190e+00,3.000000000000000000e+00,9.999918817524039438e-01
5.032562814070351109e+00,3.000000000000000000e+00,9.999943619662662320e-01
5.072663316582914028e+00,3.000000000000000000e+00,9.999960958542265521e-01
5.112763819095476947e+00,3.000000000000000000e+00,9.999973043875497458e-01
5.152864321608039866e+00,3.000000000000000000e+00,9.999981442390847297e-01
5.192964824120602785e+00,3.000000000000000000e+00,9.999987261456235732e-01
5.233065326633165704e+00,3.000000000000000000e+00,9.999991281319423608e-01
5.273165829145728623e+00,3.000000000000000000e+00,9.999994050026964620e-01
5.313266331658291541e+00,3.000000000000000000e+00,9.999995951328948252e-01
5.353366834170853572e+00,3.000000000000000000e+00,9.999997253097385741e-01
5.393467336683416491e+00,3.000000000000000000e+00,9.999998141736413659e-01
5.433567839195979410e+00,3.000000000000000000e+00,9.999998746556795215e-01
5.473668341708542329e+00,3.000000000000000000e+00,9.999999156985008852e-01
5.513768844221105248e+00,3.000000000000000000e+00,9.999999434673648713e-01
5.553869346733668166e+00,3.000000000000000000e+00,9.999999621995944166e-01
5.593969849246231085e+00,3.000000000000000000e+00,9.999999747984651410e-01
5.634070351758794004e+00,3.000000000000000000e+00,9.999999832470681804e-01
5.674170854271356035e+00,3.000000000000000000e+00,9.999999888957827876e-01
5.714271356783918954e+00,3.000000000000000000e+00,9.999999926613127865e-01
5.754371859296481873e+00,3.000000000000000000e+00,9.999999951640465845e-01
5.794472361809044791e+00,3.000000000000000000e+00,9.999999968225468105e-01
5.834572864321607710e+00,3.000000000000000000e+00,9.999999979183415988e-01
5.874673366834170629e+00,3.000000000000000000e+00,9.999999986402059449e-01
5.914773869346733548e+00,3.000000000000000000e+00,9.999999991143337930e-01
5.954874371859296467e+00,3.000000000000000000e+00,9.999999994248245372e-01
5.994974874371859386e+00,3.000000000000000000e+00,9.999999996275534819e-01
6.035075376884421416e+00,3.000000000000000000e+00,9.999999997595301338e-01
6.075175879396984335e+00,3.000000000000000000e+00,9.999999998451929439e-01
6.115276381909547254e+00,3.000000000000000000e+00,9.999999999006301543e-01
6.155376884422110173e+00,3.000000000000000000e+00,9.999999999364008740e-01
6.195477386934673092e+00,3.000000000000000000e+00,9.999999999594135769e-01
6.235577889447236011e+00,3.000000000000000000e+00,9.999999999741746581e-01
6.275678391959798930e+00,3.000000000000000000e+00,9.999999999836151066e-01
6.315778894472361848e+00,3.000000000000000000e+00,9.999999999896349578e-01
6.355879396984923879e+00,3.000000000000000000e+00,9.999999999934621187e-01
6.395979899497486798e+00,3.000000000000000000e+00,9.999999999958881780e-01
6.436080402010049717e+00,3.000000000000000000e+00,9.999999999974216180e-01
6.476180904522612636e+00,3.000000000000000000e+00,9.999999999983877341e-01
6.516281407035175555e+00,3.000000000000000000e+00,9.999999999989948041e-01
6.556381909547738474e+00,3.000000000000000000e+00,9.999999999993751665e-01
6.596482412060301392e+00,3.000000000000000000e+00,9.999999999996127542e-01
6.636582914572864311e+00,3.000000000000000000e+00,9.999999999997606359e-01
6.676683417085427230e+00,3.000000000000000000e+00,9.999999999998525624e-01
6.716783919597989261e+00,3.000000000000000000e+00,9.999999999999094058e-01
6.756884422110552180e+00,3.000000000000000000e+00,9.999999999999444888e-01
6.796984924623115099e+00,3.000000000000000000e+00,9.999999999999660272e-01
6.837085427135678017e+00,3.000000000000000000e+00,9.999999999999793499e-01
6.877185929648240936e+00,3.000000000000000000e+00,9.999999999999875655e-01
6.917286432160803855e+00,3.000000000000000000e+00,9.999999999999924505e-01
6.957386934673366774e+00,3.000000000000000000e+00,9.999999999999953371e-01
6.997487437185929693e+00,3.000000000000000000e+00,9.999999999999973355e-01
7.037587939698491724e+00,3.000000000000000000e+00,9.999999999999984457e-01
7.077688442211054642e+00,3.000000000000000000e+00,9.999999999999991118e-01
7.117788944723617561e+00,3.000000000000000000e+00,9.999999999999993339e-01
7.157889447236180480e+00,3.000000000000000000e+00,9.999999999999995559e-01
7.197989949748743399e+00,3.000000000000000000e+00,9.999999999999997780e-01
7.238090452261306318e+00,3.000000000000000000e+00,9.999999999999997780e-01
7.278190954773869237e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.318291457286432156e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.358391959798995074e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.398492462311557105e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.438592964824120024e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.478693467336682943e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.518793969849245862e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.558894472361808781e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.598994974874371700e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.639095477386934618e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.679195979899497537e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.719296482412060456e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.759396984924622487e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.799497487437185406e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.839597989949748325e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.879698492462311243e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.919798994974874162e+00,3.000000000000000000e+00,1.000000000000000000e+00
7.959899497487437081e+00,3.000000000000000000e+00,1.000000000000000000e+00
8.000000000000000000e+00,3.000000000000000000e+00,1.000000000000000000e+00
2.000000000000000042e-02,4.000000000000000000e+00,9.339377123439800549e-46
6.010050251256281173e-02,4.000000000000000000e+00,3.311759197323639565e-37
1.002010050251256335e-01,4.000000000000000000e+00,3.120795335911988935e-33
1.403015075376884413e-01,4.000000000000000000e+00,1.299001224578500842e-30
1.804020100502512491e-01,4.000000000000000000e+00,1.180119396954614106e-28
2.205025125628140570e-01,4.000000000000000000e+00,4.340521151398279432e-27
2.606030150753769203e-01,4.000000000000000000e+00,8.765580584934938536e-26
3.007035175879397282e-01,4.000000000000000000e+00,1.155348242101444371e-24
3.408040201005025360e-01,4.000000000000000000e+00,1.106762212388816994e-23
3.809045226130653439e-01,4.000000000000000000e+00,8.276726764312072437e-23
4.210050251256281517e-01,4.000000000000000000e+00,5.079463341328878721e-22
4.611055276381909596e-01,4.000000000000000000e+00,2.652665158882416565e-21
5.012060301507538229e-01,4.000000000000000000e+00,1.211294216056087611e-20
5.413065326633166308e-01,4.000000000000000000e+00,4.938373683951203352e-20
5.814070351758794386e-01,4.000000000000000000e+00,1.827259600649312698e-19
6.215075376884422464e-01,4.000000000000000000e+00,6.217061751148421839e-19
6.616080402010050543e-01,4.000000000000000000e+00,1.965871241372693053e-18
7.017085427135678621e-01,4.000000000000000000e+00,5.827850403262362275e-18
7.418090452261306700e-01,4.000000000000000000e+00,1.631578391832865654e-17
7.819095477386934778e-01,4.000000000000000000e+00,4.340252001548538524e-17
8.220100502512562857e-01,4.000000000000000000e+00,1.102781829971643838e-16
8.621105527638190935e-01,4.000000000000000000e+00,2.688237583761944751e-16
9.022110552763819014e-01,4.000000000000000000e+00,6.311309571245492326e-16
9.423115577889447092e-01,4.000000000000000000e+00,1.431846343030797734e-15
9.824120603015076281e-01,4.000000000000000000e+00,3.148235907571265697e-15
1.022512562814070325e+00,4.000000000000000000e+00,6.725857339682263082e-15
1.062613065326633244e+00,4.000000000000000000e+00,1.399341097383662990e-14
1.102713567839195941e+00,4.000000000000000000e+00,2.840996970390302313e-14
1.142814070351758859e+00,4.000000000000000000e+00,5.638587910925520688e-14
1.182914572864321556e+00,4.000000000000000000e+00,1.095776677569050419e-13
1.223015075376884475e+00,4.000000000000000000e+00,2.088117868790028063e-13
1.263115577889447172e+00,4.000000000000000000e+00,3.906941879727761477e-13
1.303216080402010091e+00,4.000000000000000000e+00,7.185911717720019183e-13
1.343316582914573010e+00,4.000000000000000000e+00,1.300638501124677192e-12
1.383417085427135707e+00,4.000000000000000000e+00,2.318923046238441524e-12
1.423517587939698625e+00,4.000000000000000000e+00,4.076237045347252357e-12
1.463618090452261322e+00,4.000000000000000000e+00,7.070197104950149534e-12
1.503718592964824241e+00,4.000000000000000000e+00,1.210957944605570584e-11
1.543819095477386938e+00,4.000000000000000000e+00,2.049521191736226797e-11
1.583919597989949857e+00,4.000000000000000000e+00,3.429876946963911532e-11
1.624020100502512554e+00,4.000000000000000000e+00,5.678888586482329629e-11
1.664120603015075472e+00,4.000000000000000000e+00,9.307729719516406347e-11
1.704221105527638169e+00,4.000000000000000000e+00,1.510913282656521906e-10
1.744321608040201088e+00,4.000000000000000000e+00,2.430271906247922445e-10
1.784422110552763785e+00,4.000000000000000000e+00,3.875072190493935573e-10
1.824522613065326704e+00,4.000000000000000000e+00,6.127615543856830074e-10
1.864623115577889401e+00,4.000000000000000000e+00,9.612922246026236564e-10
1.904723618090452320e+00,4.000000000000000000e+00,1.496670659751626413e-09
1.944824120603015238e+00,4.000000000000000000e+00,2.313389717806258290e-09
1.984924623115577935e+00,4.000000000000000000e+00,3.551067366502983832e-09
2.025025125628140632e+00,4.000000000000000000e+00,5.414820766159454637e-09
2.065125628140703551e+00,4.000000000000000000e+00,8.204350140945113725e-09
2.105226130653266470e+00,4.000000000000000000e+00,1.235526376712841173e-08
2.145326633165829389e+00,4.000000000000000000e+00,1.849753592078304580e-08
2.185427135678391863e+00,4.000000000000000000e+00,2.753784929243234768e-08
2.225527638190954782e+00,4.000000000000000000e+00,4.077510699095324197e-08
2.265628140703517701e+00,4.000000000000000000e+00,6.006184019601613019e-08
2.305728643216080620e+00,4.000000000000000000e+00,8.802889655198940868e-08
2.345829145728643095e+00,4.000000000000000000e+00,1.283970843542626316e-07
2.385929648241206014e+00,4.000000000000000000e+00,1.864079155483948786e-07
2.426030150753768933e+00,4.000000000000000000e+00,2.694169598878003451e-07
2.466130653266331851e+00,4.000000000000000000e+00,3.877085475373326007e-07
2.506231155778894326e+00,4.000000000000000000e+00,5.556108941522464934e-07
2.546331658291457245e+00,4.000000000000000000e+00,7.930178211861423989e-07
2.586432160804020164e+00,4.000000000000000000e+00,1.127459268238918193e-06
2.626532663316583083e+00,4.000000000000000000e+00,1.596910574130285885e-06
2.666633165829146002e+00,4.000000000000000000e+00,2.253593735233490715e-06
2.706733668341708476e+00,4.000000000000000000e+00,3.169107350775192750e-06
2.746834170854271395e+00,4.000000000000000000e+00,4.441332002026829751e-06
2.786934673366834314e+00,4.000000000000000000e+00,6.203702522239851819e-06
2.827035175879397233e+00,4.000000000000000000e+00,8.637628540995140767e-06
2.867135678391959708e+00,4.000000000000000000e+00,1.198909346726686645e-05
2.907236180904522627e+00,4.000000000000000000e+00,1.659078730992936376e-05
2.947336683417085545e+00,4.000000000000000000e+00,2.289155308661334481e-05
2.987437185929648464e+00,4.000000000000000000e+00,3.149547915467938291e-05
3.027537688442210939e+00,4.000000000000000000e+00,4.321368790420624181e-05
3.067638190954773858e+00,4.000000000000000000e+00,5.913280249721008445e-05
3.107738693467336777e+00,4.000000000000000000e+00,8.070527827680792205e-05
3.147839195979899696e+00,4.000000000000000000e+00,1.098683407506298058e-04
3.187939698492462171e+00,4.000000000000000000e+00,1.492002740917776165e-04
3.228040201005025089e+00,4.000000000000000000e+00,2.021253732253374292e-04
3.268140703517588008e+00,4.000000000000000000e+00,2.731821573577034338e-04
3.308241206030150927e+00,4.000000000000000000e+00,3.683736240648124863e-04
3.348341708542713846e+00,4.000000000000000000e+00,4.956236162890801473e-04
3.388442211055276321e+00,4.000000000000000000e+00,6.653700288788594623e-04
3.428542713567839240e+00,4.000000000000000000e+00,8.913338708049537654e-04
3.468643216080402158e+00,4.000000000000000000e+00,1.191513400886046528e-03
3.508743718592965077e+00,4.000000000000000000e+00,1.589464901613577485e-03
3.548844221105527552e+00,4.000000000000000000e+00,2.115946246865492084e-03
3.588944723618090471e+00,4.000000000000000000e+00,2.811016060502133200e-03
3.629045226130653390e+00,4.000000000000000000e+00,3.726699190193297293e-03
3.669145728643216309e+00,4.000000000000000000e+00,4.930346643773056946e-03
3.709246231155778784e+00,4.000000000000000000e+00,6.508831503468333508e-03
3.749346733668341702e+00,4.000000000000000000e+00,8.573725204296046148e-03
3.789447236180904621e+00,4.000000000000000000e+00,1.126757993761244928e-02
3.829547738693467540e+00,4.000000000000000000e+00,1.477138497497613653e-02
3.869648241206030459e+00,4.000000000000000000e+00,1.931313990331837149e-02
3.909748743718592934e+00,4.000000000000000000e+00,2.517725625140655385e-02
3.949849246231155853e+00,4.000000000000000000e+00,3.271410762700118630e-02
3.989949748743718771e+00,4.000000000000000000e+00,4.234843557478183695e-02
4.030050251256280802e+00,4.000000000000000000e+00,5.458443113221109894e-02
4.070150753768843721e+00,4.000000000000000000e+00,7.000414802202847842e-02
4.110251256281406640e+00,4.000000000000000000e+00,8.925458847253894823e-02
4.150351758793969559e+00,4.000000000000000000e+00,1.130177099293034892e-01
4.190452261306532478e+00,4.000000000000000000e+00,1.419574803769116933e-01
4.230552763819095397e+00,4.000000000000000000e+00,1.766401235367019151e-01
4.270653266331658315e+00,4.000000000000000000e+00,2.174291473987481071e-01
4.310753768844220346e+00,4.000000000000000000e+00,2.643662657622145029e-01
4.350854271356783265e+00,4.000000000000000000e+00,3.170614738429595181e-01
4.390954773869346184e+00,4.000000000000000000e+00,3.746256450992854758e-01
4.431055276381909103e+00,4.000000000000000000e+00,4.356797654207608117e-01
4.471155778894472022e+00,4.000000000000000000e+00,4.984602634646162489e-01
4.511256281407034940e+00,4.000000000000000000e+00,5.614072661748509274e-01
4.551356783919597859e+00,4.000000000000000000e+00,6.229686555615044918e-01
4.591457286432160778e+00,4.000000000000000000e+00,6.812928686166025427e-01
4.631557788944723697e+00,4.000000000000000000e+00,7.348811787323504818e-01
4.671658291457285728e+00,4.000000000000000000e+00,7.827221808745660203e-01
4.711758793969848647e+00,4.000000000000000000e+00,8.243252007070480669e-01
4.751859296482411565e+00,4.000000000000000000e+00,8.596660856338057544e-01
4.791959798994974484e+00,4.000000000000000000e+00,8.890789551513992306e-01
4.832060301507537403e+00,4.000000000000000000e+00,9.131307293113744006e-01
4.872160804020100322e+00,4.000000000000000000e+00,9.325062752933218624e-01
4.912261306532663241e+00,4.000000000000000000e+00,9.479189111341976837e-01
4.952361809045226160e+00,4.000000000000000000e+00,9.600498241553301337e-01
4.992462311557788190e+00,4.000000000000000000e+00,9.695130855128917258e-01
5.032562814070351109e+00,4.000000000000000000e+00,9.768400848201046482e-01
5.072663316582914028e+00,4.000000000000000000e+00,9.824770024887519160e-01
5.112763819095476947e+00,4.000000000000000000e+00,9.867900221547174500e-01
5.152864321608039866e+00,4.000000000000000000e+00,9.900744326900198233e-01
5.192964824120602785e+00,4.000000000000000000e+00,9.925650942969759249e-01
5.233065326633165704e+00,4.000000000000000000e+00,9.944467682223717686e-01
5.273165829145728623e+00,4.000000000000000000e+00,9.958635222091092309e-01
5.313266331658291541e+00,4.000000000000000000e+00,9.969268793545904561e-01
5.353366834170853572e+00,4.000000000000000000e+00,9.977226468248878710e-01
5.393467336683416491e+00,4.000000000000000000e+00,9.983165048106825701e-01
5.433567839195979410e+00,4.000000000000000000e+00,9.987585020425761018e-01
5.473668341708542329e+00,4.000000000000000000e+00,9.990866244621348091e-01
5.513768844221105248e+00,4.000000000000000000e+00,9.993295992163008234e-01
5.553869346733668166e+00,4.000000000000000000e+00,9.995090798516788055e-01
5.593969849246231085e+00,4.000000000000000000e+00,9.996413378970715469e-01
5.634070351758794004e+00,4.000000000000000000e+00,9.997385650060095497e-01
5.674170854271356035e+00,4.000000000000000000e+00,9.998098705011747578e-01
5.714271356783918954e+00,4.000000000000000000e+00,9.998620423478503660e-01
5.754371859296481873e+00,4.000000000000000000e+00,9.999001254615745848e-01
5.794472361809044791e+00,4.000000000000000000e+00,9.999278596740770464e-01
5.834572864321607710e+00,4.000000000000000000e+00,9.999480103443773027e-01
5.874673366834170629e+00,4.000000000000000000e+00,9.999626171685085385e-01
5.914773869346733548e+00,4.000000000000000000e+00,9.999731808808840494e-01
5.954874371859296467e+00,4.000000000000000000e+00,9.999808029556870315e-01
5.994974874371859386e+00,4.000000000000000000e+00,9.999862898527902555e-01
6.035075376884421416e+00,4.000000000000000000e+00,9.999902305971891670e-01
6.075175879396984335e+00,4.000000000000000000e+00,9.999930543603110511e-01
6.115276381909547254e+00,4.000000000000000000e+00,9.999950730863178538e-01
6.155376884422110173e+00,4.000000000000000000e+00,9.999965129656506191e-01
6.195477386934673092e+00,4.000000000000000000e+00,9.999975376139809136e-01
6.235577889447236011e+00,4.000000000000000000e+00,9.999982650988353816e-01
6.275678391959798930e+00,4.000000000000000000e+00,9.999987804150175519e-01
6.315778894472361848e+00,4.000000000000000000e+00,9.999991446021555541e-01
6.355879396984923879e+00,4.000000000000000000e+00,9.999994013913224844e-01
6.395979899497486798e+00,4.000000000000000000e+00,9.999995820381416545e-01
6.436080402010049717e+00,4.000000000000000000e+00,9.999997088283476554e-01
6.476180904522612636e+00,4.000000000000000000e+00,9.999997976140621025e-01
6.516281407035175555e+00,4.000000000000000000e+00,9.999998596441933563e-01
6.556381909547738474e+00,4.000000000000000000e+00,9.999999028821079383e-01
6.596482412060301392e+00,4.000000000000000000e+00,9.999999329518307611e-01
6.636582914572864311e+00,4.000000000000000000e+00,9.999999538158009793e-01
6.676683417085427230e+00,4.000000000000000000e+00,9.999999682591375061e-01
6.716783919597989261e+00,4.000000000000000000e+00,9.999999782347903654e-01
6.756884422110552180e+00,4.000000000000000000e+00,9.999999851089336200e-01
6.796984924623115099e+00,4.000000000000000000e+00,9.999999898349959393e-01
6.837085427135678017e+00,4.000000000000000000e+00,9.999999930767797807e-01
6.877185929648240936e+00,4.000000000000000000e+00,9.999999952953475546e-01
6.917286432160803855e+00,4.000000000000000000e+00,9.999999968101829229e-01
6.957386934673366774e+00,4.000000000000000000e+00,9.999999978421423297e-01
6.997487437185929693e+00,4.000000000000000000e+00,9.999999985435397143e-01
7.037587939698491724e+00,4.000000000000000000e+00,9.999999990191708044e-01
7.077688442211054642e+00,4.000000000000000000e+00,9.999999993409673937e-01
7.117788944723617561e+00,4.000000000000000000e+00,9.999999995581863033e-01
7.157889447236180480e+00,4.000000000000000000e+00,9.999999997044777267e-01
7.197989949748743399e+00,4.000000000000000000e+00,9.999999998027757631e-01
7.238090452261306318e+00,4.000000000000000000e+00,9.999999998686746050e-01
7.278190954773869237e+00,4.000000000000000000e+00,9.999999999127517913e-01
7.318291457286432156e+00,4.000000000000000000e+00,9.999999999421660402e-01
7.358391959798995074e+00,4.000000000000000000e+00,9.999999999617503743e-01
7.398492462311557105e+00,4.000000000000000000e+00,9.999999999747597457e-01
7.438592964824120024e+00,4.000000000000000000e+00,9.999999999833821818e-01
7.478693467336682943e+00,4.000000000000000000e+00,9.999999999890836211e-01
7.518793969849245862e+00,4.000000000000000000e+00,9.999999999928452787e-01
7.558894472361808781e+00,4.000000000000000000e+00,9.999999999953210761e-01
7.598994974874371700e+00,4.000000000000000000e+00,9.999999999969473308e-01
7.639095477386934618e+00,4.000000000000000000e+00,9.999999999980127008e-01
7.679195979899497537e+00,4.000000000000000000e+00,9.999999999987092547e-01
7.719296482412060456e+00,4.000000000000000000e+00,9.999999999991635580e-01
7.759396984924622487e+00,4.000000000000000000e+00,9.999999999994590993e-01
7.799497487437185406e+00,4.000000000000000000e+00,9.999999999996509459e-01
7.839597989949748325e+00,4.000000000000000000e+00,9.999999999997752909e-01
7.879698492462311243e+00,4.000000000000000000e+00,9.999999999998556710e-01
7.919798994974874162e+00,4.000000000000000000e+00,9.999999999999076294e-01
7.959899497487437081e+00,4.000000000000000000e+00,9.999999999999409361e-01
8.000000000000000000e+00,4.000000000000000000e+00,9.999999999999622524e-01
2.000000000000000042e-02,5.000000000000000000e+00,8.337644272005762211e-58
6.010050251256281173e-02,5.000000000000000000e+00,2.463986429106444991e-47
1.002010050251256335e-01,5.000000000000000000e+00,1.810849567297267217e-42
1.403015075376884413e-01,5.000000000000000000e+00,2.913033680945853905e-39
1.804020100502512491e-01,5.000000000000000000e+00,7.258406199780160862e-37
2.205025125628140570e-01,5.000000000000000000e+00,5.970824400985186576e-35
2.606030150753769203e-01,5.000000000000000000e+00,2.355115627413541765e-33
3.007035175879397282e-01,5.000000000000000000e+00,5.504757707864730096e-32
3.408040201005025360e-01,5.000000000000000000e+00,8.698510329627708154e-31
3.809045226130653439e-01,5.000000000000000000e+00,1.014332873203999187e-29
4.210050251256281517e-01,5.000000000000000000e+00,9.279526983298812463e-29
4.611055276381909596e-01,5.000000000000000000e+00,6.962790331810990019e-28
5.012060301507538229e-01,5.000000000000000000e+00,4.430088738425743991e-27
5.413065326633166308e-01,5.000000000000000000e+00,2.452024234354737333e-26
5.814070351758794386e-01,5.000000000000000000e+00,1.204601268181697510e-25
6.215075376884422464e-01,5.000000000000000000e+00,5.337539543931254680e-25
6.616080402010050543e-01,5.000000000000000000e+00,2.161123888762222508e-24
7.017085427135678621e-01,5.000000000000000000e+00,8.081990046088102330e-24
7.418090452261306700e-01,5.000000000000000000e+00,2.816678771485111221e-23
7.819095477386934778e-01,5.000000000000000000e+00,9.217268733270127478e-23
8.220100502512562857e-01,5.000000000000000000e+00,2.850277314274759421e-22
8.621105527638190935e-01,5.000000000000000000e+00,8.374679566741334189e-22
9.022110552763819014e-01,5.000000000000000000e+00,2.349072861083453877e-21
9.423115577889447092e-01,5.000000000000000000e+00,6.316177968623049243e-21
9.824120603015076281e-01,5.000000000000000000e+00,1.633805781011277835e-20
1.022512562814070325e+00,5.000000000000000000e+00,4.078546548218902413e-20
1.062613065326633244e+00,5.000000000000000000e+00,9.853287180964246312e-20
1.102713567839195941e+00,5.000000000000000000e+00,2.309425957557277861e-19
1.142814070351758859e+00,5.000000000000000000e+00,5.263015259339373471e-19
1.182914572864321556e+00,5.000000000000000000e+00,1.168512778731195203e-18
1.223015075376884475e+00,5.000000000000000000e+00,2.532063199306408502e-18
1.263115577889447172e+00,5.000000000000000000e+00,5.363600969718990211e-18
1.303216080402010091e+00,5.000000000000000000e+00,1.112274278211996673e-17
1.343316582914573010e+00,5.000000000000000000e+00,2.261078228099858942e-17
1.383417085427135707e+00,5.000000000000000000e+00,4.511190825688274873e-17
1.423517587939698625e+00,5.000000000000000000e+00,8.843356728997624907e-17
1.463618090452261322e+00,5.000000000000000000e+00,1.705028529337905085e-16
1.503718592964824241e+00,5.000000000000000000e+00,3.236213045221768253e-16
1.543819095477386938e+00,5.000000000000000000e+00,6.052068593762464994e-16
1.583919597989949857e+00,5.000000000000000000e+00,1.116023767912714524e-15
1.624020100502512554e+00,5.000000000000000000e+00,2.030774134734366974e-15
1.664120603015075472e+00,5.000000000000000000e+00,3.648889876464786154e-15
1.704221105527638169e+00,5.000000000000000000e+00,6.478017471097557915e-15
1.744321608040201088e+00,5.000000000000000000e+00,1.136993117304907158e-14
1.784422110552763785e+00,5.000000000000000000e+00,1.973979637522377703e-14
1.824522613065326704e+00,5.000000000000000000e+00,3.391685127799135293e-14
1.864623115577889401e+00,5.000000000000000000e+00,5.770067229478500314e-14
1.904723618090452320e+00,5.000000000000000000e+00,9.723664192743786924e-14
1.944824120603015238e+00,5.000000000000000000e+00,1.623835000112855948e-13
1.984924623115577935e+00,5.000000000000000000e+00,2.688343312506519931e-13
2.025025125628140632e+00,5.000000000000000000e+00,4.413836491683702322e-13
2.065125628140703551e+00,5.000000000000000000e+00,7.189270293335999828e-13
2.105226130653266470e+00,5.000000000000000000e+00,1.162064228741008546e-12
2.145326633165829389e+00,5.000000000000000000e+00,1.864592206295707480e-12
2.185427135678391863e+00,5.000000000000000000e+00,2.970778270053982381e-12
2.225527638190954782e+00,5.000000000000000000e+00,4.701176956107693862e-12
2.265628140703517701e+00,5.000000000000000000e+00,7.391011825593450260e-12
2.305728643216080620e+00,5.000000000000000000e+00,1.154694629215107186e-11
2.345829145728643095e+00,5.000000000000000000e+00,1.793064154569518741e-11
2.385929648241206014e+00,5.000000000000000000e+00,2.768115957372429980e-11
2.426030150753768933e+00,5.000000000000000000e+00,4.249345323321885918e-11
2.466130653266331851e+00,5.000000000000000000e+00,6.487750050251098557e-11
2.506231155778894326e+00,5.000000000000000000e+00,9.853292548931090728e-11
2.546331658291457245e+00,5.000000000000000000e+00,1.488883603392998446e-10
2.586432160804020164e+00,5.000000000000000000e+00,2.238749274453467319e-10
2.626532663316583083e+00,5.000000000000000000e+00,3.350312346011888272e-10
2.666633165829146002e+00,5.000000000000000000e+00,4.990761466332113425e-10
2.706733668341708476e+00,5.000000000000000000e+00,7.401393707097428609e-10
2.746834170854271395e+00,5.000000000000000000e+00,1.092914064814182061e-09
2.786934673366834314e+00,5.000000000000000000e+00,1.607097697938975955e-09
2.827035175879397233e+00,5.000000000000000000e+00,2.353627325959882142e-09
2.867135678391959708e+00,5.000000000000000000e+00,3.433406880448345741e-09
2.907236180904522627e+00,5.000000000000000000e+00,4.989485275653358995e-09
2.947336683417085545e+00,5.000000000000000000e+00,7.223999662352066161e-09
2.987437185929648464e+00,5.000000000000000000e+00,1.042168087735871814e-08
3.027537688442210939e+00,5.000000000000000000e+00,1.498237201838014269e-08
3.067638190954773858e+00,5.000000000000000000e+00,2.146589477975244965e-08
3.107738693467336777e+00,5.000000000000000000e+00,3.065378984073151841e-08
3.147839195979899696e+00,5.000000000000000000e+00,4.363406104819305962e-08
3.187939698492462171e+00,5.000000000000000000e+00,6.191720615187442753e-08
3.228040201005025089e+00,5.000000000000000000e+00,8.759470188745239187e-08
3.268140703517588008e+00,5.000000000000000000e+00,1.235549694641982124e-07
3.308241206030150927e+00,5.000000000000000000e+00,1.737769963209469184e-07
3.348341708542713846e+00,5.000000000000000000e+00,2.437286507584069892e-07
3.388442211055276321e+00,5.000000000000000000e+00,3.409058493873593671e-07
3.428542713567839240e+00,5.000000000000000000e+00,4.755608477103322124e-07
3.468643216080402158e+00,5.000000000000000000e+00,6.616839714925416501e-07
3.508743718592965077e+00,5.000000000000000000e+00,9.183243345021768554e-07
3.548844221105527552e+00,5.000000000000000000e+00,1.271363122410881991e-06
3.588944723618090471e+00,5.000000000000000000e+00,1.755889985152778043e-06
3.629045226130653390e+00,5.000000000000000000e+00,2.419381736614190684e-06
3.669145728643216309e+00,5.000000000000000000e+00,3.325946510742264017e-06
3.709246231155778784e+00,5.000000000000000000e+00,4.561980444912089638e-06
3.749346733668341702e+00,5.000000000000000000e+00,6.243693924950381575e-06
3.789447236180904621e+00,5.000000000000000000e+00,8.527108296780454974e-06
3.829547738693467540e+00,5.000000000000000000e+00,1.162131190214797347e-05
3.869648241206030459e+00,5.000000000000000000e+00,1.580600947153056884e-05
3.909748743718592934e+00,5.000000000000000000e+00,2.145471824823135592e-05
3.949849246231155853e+00,5.000000000000000000e+00,2.906537952354274731e-05
3.989949748743718771e+00,5.000000000000000000e+00,3.930069352181588942e-05
4.030050251256280802e+00,5.000000000000000000e+00,5.304118462784190743e-05
4.070150753768843721e+00,5.000000000000000000e+00,7.145490855611286900e-05
4.110251256281406640e+00,5.000000000000000000e+00,9.608888142689373175e-05
4.150351758793969559e+00,5.000000000000000000e+00,1.289888165302114113e-04
4.190452261306532478e+00,5.000000000000000000e+00,1.728556905770599166e-04
4.230552763819095397e+00,5.000000000000000000e+00,2.312501432955009636e-04
4.270653266331658315e+00,5.000000000000000000e+00,3.088588855083910221e-04
4.310753768844220346e+00,5.000000000000000000e+00,4.118413258052454969e-04
4.350854271356783265e+00,5.000000000000000000e+00,5.482797329563939698e-04
4.390954773869346184e+00,5.000000000000000000e+00,7.287626718249222858e-04
4.431055276381909103e+00,5.000000000000000000e+00,9.671394517867238066e-04
4.471155778894472022e+00,5.000000000000000000e+00,1.281493180717731229e-03
4.511256281407034940e+00,5.000000000000000000e+00,1.695391958062153785e-03
4.551356783919597859e+00,5.000000000000000000e+00,2.239491878947700351e-03
4.591457286432160778e+00,5.000000000000000000e+00,2.953581697078550092e-03
4.631557788944723697e+00,5.000000000000000000e+00,3.889176515310197556e-03
4.671658291457285728e+00,5.000000000000000000e+00,5.112785085642400189e-03
4.711758793969848647e+00,5.000000000000000000e+00,6.709988896978195776e-03
4.751859296482411565e+00,5.000000000000000000e+00,8.790475175229975346e-03
4.791959798994974484e+00,5.000000000000000000e+00,1.149414987050658386e-02
4.832060301507537403e+00,5.000000000000000000e+00,1.499840380760197357e-02
4.872160804020100322e+00,5.000000000000000000e+00,1.952648933516725610e-02
4.912261306532663241e+00,5.000000000000000000e+00,2.535674794822048023e-02
4.952361809045226160e+00,5.000000000000000000e+00,3.283206021121965607e-02
4.992462311557788190e+00,5.000000000000000000e+00,4.236830723906070961e-02
5.032562814070351109e+00,5.000000000000000000e+00,5.445978348845800093e-02
5.072663316582914028e+00,5.000000000000000000e+00,6.967837306251352392e-02
5.112763819095476947e+00,5.000000000000000000e+00,8.866200231082892180e-02
5.152864321608039866e+00,5.000000000000000000e+00,1.120867470963064910e-01
5.192964824120602785e+00,5.000000000000000000e+00,1.406167021324385979e-01
5.233065326633165704e+00,5.000000000000000000e+00,1.748274263016865171e-01
5.273165829145728623e+00,5.000000000000000000e+00,2.151037716245411124e-01
5.313266331658291541e+00,5.000000000000000000e+00,2.615219444832805329e-01
5.353366834170853572e+00,5.000000000000000000e+00,3.137376217576037241e-01
5.393467336683416491e+00,5.000000000000000000e+00,3.709125801833701441e-01
5.433567839195979410e+00,5.000000000000000000e+00,4.317144742529421819e-01
5.473668341708542329e+00,5.000000000000000000e+00,4.944116359607483857e-01
5.513768844221105248e+00,5.000000000000000000e+00,5.573401486909360658e-01
5.553869346733668166e+00,5.000000000000000000e+00,6.189128414329476691e-01
5.593969849246231085e+00,5.000000000000000000e+00,6.772895233985186669e-01
5.634070351758794004e+00,5.000000000000000000e+00,7.309789183584457506e-01
5.674170854271356035e+00,5.000000000000000000e+00,7.789729351376550870e-01
5.714271356783918954e+00,5.000000000000000000e+00,8.207786874376761244e-01
5.754371859296481873e+00,5.000000000000000000e+00,8.563645531324831639e-01
5.794472361809044791e+00,5.000000000000000000e+00,8.860534681259966128e-01
5.834572864321607710e+00,5.000000000000000000e+00,9.103995257723234147e-01
5.874673366834170629e+00,5.000000000000000000e+00,9.300750367162299304e-01
5.914773869346733548e+00,5.000000000000000000e+00,9.457823951586884492e-01
5.954874371859296467e+00,5.000000000000000000e+00,9.581942171388018181e-01
5.994974874371859386e+00,5.000000000000000000e+00,9.679185341569160883e-01
6.035075376884421416e+00,5.000000000000000000e+00,9.754830425205334166e-01
6.075175879396984335e+00,5.000000000000000000e+00,9.813321965615103837e-01
6.115276381909547254e+00,5.000000000000000000e+00,9.858319766516485672e-01
6.155376884422110173e+00,5.000000000000000000e+00,9.892785624035268510e-01
6.195477386934673092e+00,5.000000000000000000e+00,9.919084274021998660e-01
6.235577889447236011e+00,5.000000000000000000e+00,9.939083701891257006e-01
6.275678391959798930e+00,5.000000000000000000e+00,9.954246930522021586e-01
6.315778894472361848e+00,5.000000000000000000e+00,9.965711878537011348e-01
6.355879396984923879e+00,5.000000000000000000e+00,9.974358539995658024e-01
6.395979899497486798e+00,5.000000000000000000e+00,9.980864174627150920e-01
6.436080402010049717e+00,5.000000000000000000e+00,9.985747869227129536e-01
6.476180904522612636e+00,5.000000000000000000e+00,9.989406050767141165e-01
6.516281407035175555e+00,5.000000000000000000e+00,9.992140505018786145e-01
6.556381909547738474e+00,5.000000000000000000e+00,9.994180307383599970e-01
6.596482412060301392e+00,5.000000000000000000e+00,9.995698879021571726e-01
6.636582914572864311e+00,5.000000000000000000e+00,9.996827181894956116e-01
6.676683417085427230e+00,5.000000000000000000e+00,9.997663881389882157e-01
6.716783919597989261e+00,5.000000000000000000e+00,9.998283143389165017e-01
6.756884422110552180e+00,5.000000000000000000e+00,9.998740596195513364e-01
6.796984924623115099e+00,5.000000000000000000e+00,9.999077875362025747e-01
6.837085427135678017e+00,5.000000000000000000e+00,9.999326078593729905e-01
6.877185929648240936e+00,5.000000000000000000e+00,9.999508385273040423e-01
6.917286432160803855e+00,5.000000000000000000e+00,9.999642037713467602e-01
6.957386934673366774e+00,5.000000000000000000e+00,9.999739836135378424e-01
6.997487437185929693e+00,5.000000000000000000e+00,9.999811264150054724e-01
7.037587939698491724e+00,5.000000000000000000e+00,9.999863334197398590e-01
7.077688442211054642e+00,5.000000000000000000e+00,9.999901221241186411e-01
7.117788944723617561e+00,5.000000000000000000e+00,9.999928736738852297e-01
7.157889447236180480e+00,5.000000000000000000e+00,9.999948682397151734e-01
7.197989949748743399e+00,5.000000000000000000e+00,9.999963113651911817e-01
7.238090452261306318e+00,5.000000000000000000e+00,9.999973535502344468e-01
7.278190954773869237e+00,5.000000000000000000e+00,9.999981047766762776e-01
7.318291457286432156e+00,5.000000000000000000e+00,9.999986452601424824e-01
7.358391959798995074e+00,5.000000000000000000e+00,9.999990333923507446e-01
7.398492462311557105e+00,5.000000000000000000e+00,9.999993115960258416e-01
7.438592964824120024e+00,5.000000000000000000e+00,9.999995106322500105e-01
7.478693467336682943e+00,5.000000000000000000e+00,9.999996527628629561e-01
7.518793969849245862e+00,5.000000000000000000e+00,9.999997540675477081e-01
7.558894472361808781e+00,5.000000000000000000e+00,9.999998261381202180e-01
7.598994974874371700e+00,5.000000000000000000e+00,9.999998773149170184e-01
7.639095477386934618e+00,5.000000000000000000e+00,9.999999135872122968e-01
7.679195979899497537e+00,5.000000000000000000e+00,9.999999392476425220e-01
7.719296482412060456e+00,5.000000000000000000e+00,9.999999573668796327e-01
7.759396984924622487e+00,5.000000000000000000e+00,9.999999701372379590e-01
7.799497487437185406e+00,5.000000000000000000e+00,9.999999791209037703e-01
7.839597989949748325e+00,5.000000000000000000e+00,9.999999854289018941e-01
7.879698492462311243e+00,5.000000000000000000e+00,9.999999898498667106e-01
7.919798994974874162e+00,5.000000000000000000e+00,9.999999929425131828e-01
7.959899497487437081e+00,5.000000000000000000e+00,9.999999951019042932e-01
8.000000000000000000e+00,5.000000000000000000e+00,9.999999966068477963e-01
2.000000000000000042e-02,6.000000000000000000e+00,3.708184795495989180e-70
6.010050251256281173e-02,6.000000000000000000e+00,9.071445735087860889e-58
1.002010050251256335e-01,6.000000000000000000e+00,5.184270778839262995e-52
1.403015075376884413e-01,6.000000000000000000e+00,3.217505426630848775e-48
1.804020100502512491e-01,6.000000000000000000e+00,2.196411711751136266e-45
2.205025125628140570e-01,6.000000000000000000e+00,4.038071618011591042e-43
2.606030150753769203e-01,6.000000000000000000e+00,3.109581596991762475e-41
3.007035175879397282e-01,6.000000000000000000e+00,1.288617519130386962e-39
3.408040201005025360e-01,6.000000000000000000e+00,3.358697844589854374e-38
3.809045226130653439e-01,6.000000000000000000e+00,6.107626466718376937e-37
4.210050251256281517e-01,6.000000000000000000e+00,8.330838489289008329e-36
4.611055276381909596e-01,6.000000000000000000e+00,8.983941241872579323e-35
5.012060301507538229e-01,6.000000000000000000e+00,7.967521094410289066e-34
5.413065326633166308e-01,6.000000000000000000e+00,5.989794296696750527e-33
5.814070351758794386e-01,6.000000000000000000e+00,3.908952593507514614e-32
6.215075376884422464e-01,6.000000000000000000e+00,2.256966126281484092e-31
6.616080402010050543e-01,6.000000000000000000e+00,1.170873501966460375e-30
7.017085427135678621e-01,6.000000000000000000e+00,5.527556100970712344e-30
7.418090452261306700e-01,6.000000000000000000e+00,2.399884952456944316e-29
7.819095477386934778e-01,6.000000000000000000e+00,9.668296750842649936e-29
8.220100502512562857e-01,6.000000000000000000e+00,3.641649559513073832e-28
8.621105527638190935e-01,6.000000000000000000e+00,1.290774737637638698e-27
9.022110552763819014e-01,6.000000000000000000e+00,4.329495447102978981e-27
9.423115577889447092e-01,6.000000000000000000e+00,1.380927941980048683e-26
9.824120603015076281e-01,6.000000000000000000e+00,4.206288812944841226e-26
1.022512562814070325e+00,6.000000000000000000e+00,1.228136013116045636e-25
1.062613065326633244e+00,6.000000000000000000e+00,3.448656337099635496e-25
1.102713567839195941e+00,6.000000000000000000e+00,9.340840231415168160e-25
1.142814070351758859e+00,6.000000000000000000e+00,2.446773145143788098e-24
1.182914572864321556e+00,6.000000000000000000e+00,6.212894862754930861e-24
1.223015075376884475e+00,6.000000000000000000e+00,1.532516260065030905e-23
1.263115577889447172e+00,6.000000000000000000e+00,3.679221374867175810e-23
1.303216080402010091e+00,6.000000000000000000e+00,8.611867347257583479e-23
1.343316582914573010e+00,6.000000000000000000e+00,1.968391777323701990e-22
1.383417085427135707e+00,6.000000000000000000e+00,4.399671291217506232e-22
1.423517587939698625e+00,6.000000000000000000e+00,9.629228062749282940e-22
1.463618090452261322e+00,6.000000000000000000e+00,2.066073228423536045e-21
1.503718592964824241e+00,6.000000000000000000e+00,4.350717767927718499e-21
1.543819095477386938e+00,6.000000000000000000e+00,9.000715887166984647e-21
1.583919597989949857e+00,6.000000000000000000e+00,1.831049255176865257e-20
1.624020100502512554e+00,6.000000000000000000e+00,3.666106324411992056e-20
1.664120603015075472e+00,6.000000000000000000e+00,7.230023288178178311e-20
1.704221105527638169e+00,6.000000000000000000e+00,1.405485846125427963e-19
1.744321608040201088e+00,6.000000000000000000e+00,2.695040125191626338e-19
1.784422110552763785e+00,6.000000000000000000e+00,5.100763531243731276e-19
1.824522613065326704e+00,6.000000000000000000e+00,9.534474779098687555e-19
1.864623115577889401e+00,6.000000000000000000e+00,1.761137548348152050e-18
1.904723618090452320e+00,6.000000000000000000e+00,3.216268563899325633e-18
1.944824120603015238e+00,6.000000000000000000e+00,5.810146753880328502e-18
1.984924623115577935e+00,6.000000000000000000e+00,1.038718131885164884e-17
2.025025125628140632e+00,6.000000000000000000e+00,1.838535641612142266e-17
2.065125628140703551e+00,6.000000000000000000e+00,3.223197091318212828e-17
2.105226130653266470e+00,6.000000000000000000e+00,5.598975461997722248e-17
2.145326633165829389e+00,6.000000000000000000e+00,9.640377730906052837e-17
2.185427135678391863e+00,6.000000000000000000e+00,1.645854320105963764e-16
2.225527638190954782e+00,6.000000000000000000e+00,2.787022519288619548e-16
2.265628140703517701e+00,6.000000000000000000e+00,4.682454958312640413e-16
2.305728643216080620e+00,6.000000000000000000e+00,7.807572520898511898e-16
2.345829145728643095e+00,6.000000000000000000e+00,1.292368634207638114e-15
2.385929648241206014e+00,6.000000000000000000e+00,2.124209328825566742e-15
2.426030150753768933e+00,6.000000000000000000e+00,3.467812293565780489e-15
2.466130653266331851e+00,6.000000000000000000e+00,5.624225607349187825e-15
2.506231155778894326e+00,6.000000000000000000e+00,9.063903926663920351e-15
2.546331658291457245e+00,6.000000000000000000e+00,1.451794413039050532e-14
2.586432160804020164e+00,6.000000000000000000e+00,2.311637327259167468e-14
2.626532663316583083e+00,6.000000000000000000e+00,3.659674050673790066e-14
2.666633165829146002e+00,6.000000000000000000e+00,5.761728241119169755e-14
2.706733668341708476e+00,6.000000000000000000e+00,9.022495901332193240e-14
2.746834170854271395e+00,6.000000000000000000e+00,1.405518840355770270e-13
2.786934673366834314e+00,6.000000000000000000e+00,2.178472046403258681e-13
2.827035175879397233e+00,6.000000000000000000e+00,3.359997207056251816e-13
2.867135678391959708e+00,6.000000000000000000e+00,5.157756752342467825e-13
2.907236180904522627e+00,6.000000000000000000e+00,7.880949210457742976e-13
2.947336683417085545e+00,6.000000000000000000e+00,1.198809308999846656e-12
2.987437185929648464e+00,6.000000000000000000e+00,1.815646755454661791e-12
3.027537688442210939e+00,6.000000000000000000e+00,2.738266880742313275e-12
3.067638190954773858e+00,6.000000000000000000e+00,4.112772526475589538e-12
3.107738693467336777e+00,6.000000000000000000e+00,6.152581841770478920e-12
3.147839195979899696e+00,6.000000000000000000e+00,9.168351580221377189e-12
3.187939698492462171e+00,6.000000000000000000e+00,1.361074152326956996e-11
3.228040201005025089e+00,6.000000000000000000e+00,2.013134331770590361e-11
3.268140703517588008e+00,6.000000000000000000e+00,2.966923031901873472e-11
3.308241206030150927e+00,6.000000000000000000e+00,4.357354544367112568e-11
3.348341708542713846e+00,6.000000000000000000e+00,6.377664206107180314e-11
3.388442211055276321e+00,6.000000000000000000e+00,9.303795208407613970e-11
3.428542713567839240e+00,6.000000000000000000e+00,1.352865519785036492e-10
3.468643216080402158e+00,6.000000000000000000e+00,1.961011141324256805e-10
3.508743718592965077e+00,6.000000000000000000e+00,2.833806287813061407e-10
3.548844221105527552e+00,6.000000000000000000e+00,4.082793955149824909e-10
3.588944723618090471e+00,6.000000000000000000e+00,5.865072507298026634e-10
3.629045226130653390e+00,6.000000000000000000e+00,8.401334290358590099e-10
3.669145728643216309e+00,6.000000000000000000e+00,1.200083364348642679e-09
3.709246231155778784e+00,6.000000000000000000e+00,1.709586835383068532e-09
3.749346733668341702e+00,6.000000000000000000e+00,2.428929470497730419e-09
3.789447236180904621e+00,6.000000000000000000e+00,3.441986204806939324e-09
3.829547738693467540e+00,6.000000000000000000e+00,4.865186124605786641e-09
3.869648241206030459e+00,6.000000000000000000e+00,6.859788305977293363e-09
3.909748743718592934e+00,6.000000000000000000e+00,9.648657816228407815e-09
3.949849246231155853e+00,6.000000000000000000e+00,1.353914666785635377e-08
3.989949748743718771e+00,6.000000000000000000e+00,1.895424159701495310e-08
4.030050251256280802e+00,6.000000000000000000e+00,2.647488600582145948e-08
4.070150753768843721e+00,6.000000000000000000e+00,3.689737936567626088e-08
4.110251256281406640e+00,6.000000000000000000e+00,5.131108590820460061e-08
4.150351758793969559e+00,6.000000000000000000e+00,7.120345386220222989e-08
4.190452261306532478e+00,6.000000000000000000e+00,9.860169960829432062e-08
4.230552763819095397e+00,6.000000000000000000e+00,1.362636358478748264e-07
4.270653266331658315e+00,6.000000000000000000e+00,1.879342662528525227e-07
4.310753768844220346e+00,6.000000000000000000e+00,2.586902553834436303e-07
4.350854271356783265e+00,6.000000000000000000e+00,3.554016371442078640e-07
4.390954773869346184e+00,6.000000000000000000e+00,4.873497045091485049e-07
4.431055276381909103e+00,6.000000000000000000e+00,6.670526559492541838e-07
4.471155778894472022e+00,6.000000000000000000e+00,9.113672112862685838e-07
4.511256281407034940e+00,6.000000000000000000e+00,1.242956292862543659e-06
4.551356783919597859e+00,6.000000000000000000e+00,1.692241614631420548e-06
4.591457286432160778e+00,6.000000000000000000e+00,2.299997737750028350e-06
4.631557788944723697e+00,6.000000000000000000e+00,3.120793574265250938e-06
4.671658291457285728e+00,6.000000000000000000e+00,4.227552005865656920e-06
4.711758793969848647e+00,6.000000000000000000e+00,5.717582843940627361e-06
4.751859296482411565e+00,6.000000000000000000e+00,7.720554764456971788e-06
4.791959798994974484e+00,6.000000000000000000e+00,1.040901583585704969e-05
4.832060301507537403e+00,6.000000000000000000e+00,1.401225980734820431e-05
4.872160804020100322e+00,6.000000000000000000e+00,1.883457932399108499e-05
4.912261306532663241e+00,6.000000000000000000e+00,2.527926428243867601e-05
4.952361809045226160e+00,6.000000000000000000e+00,3.388011498058208354e-05
4.992462311557788190e+00,6.000000000000000000e+00,4.534277293465889091e-05
5.032562814070351109e+00,6.000000000000000000e+00,6.059886230040039350e-05
5.072663316582914028e+00,6.000000000000000000e+00,8.087682649446970874e-05
5.112763819095476947e+00,6.000000000000000000e+00,1.077944947891904052e-04
5.152864321608039866e+00,6.000000000000000000e+00,1.434798944154028926e-04
5.192964824120602785e+00,6.000000000000000000e+00,1.907287257721969331e-04
5.233065326633165704e+00,6.000000000000000000e+00,2.532093550325141920e-04
5.273165829145728623e+00,6.000000000000000000e+00,3.357292898719860578e-04
5.313266331658291541e+00,6.000000000000000000e+00,4.445810610712749270e-04
5.353366834170853572e+00,6.000000000000000000e+00,5.879904395165733502e-04
5.393467336683416491e+00,6.000000000000000000e+00,7.766962115591140910e-04
5.433567839195979410e+00,6.000000000000000000e+00,1.024698578255819415e-03
5.473668341708542329e+00,6.000000000000000000e+00,1.350222904047046956e-03
5.513768844221105248e+00,6.000000000000000000e+00,1.776957250145042065e-03
5.553869346733668166e+00,6.000000000000000000e+00,2.335636002761570362e-03
5.593969849246231085e+00,6.000000000000000000e+00,3.066057799709297118e-03
5.634070351758794004e+00,6.000000000000000000e+00,4.019643211642165426e-03
5.674170854271356035e+00,6.000000000000000000e+00,5.262654657248458205e-03
5.714271356783918954e+00,6.000000000000000000e+00,6.880214635029354570e-03
5.754371859296481873e+00,6.000000000000000000e+00,8.981262705626632051e-03
5.794472361809044791e+00,6.000000000000000000e+00,1.170457674087258503e-02
5.834572864321607710e+00,6.000000000000000000e+00,1.522593342259512261e-02
5.874673366834170629e+00,6.000000000000000000e+00,1.976637146210447407e-02
5.914773869346733548e+00,6.000000000000000000e+00,2.560131139775406045e-02
5.954874371859296467e+00,6.000000000000000000e+00,3.306992789750997502e-02
5.994974874371859386e+00,6.000000000000000000e+00,4.258360433648225585e-02
6.035075376884421416e+00,6.000000000000000000e+00,5.463146995606211337e-02
6.075175879396984335e+00,6.000000000000000000e+00,6.977991286571880170e-02
6.115276381909547254e+00,6.000000000000000000e+00,8.866167421920093106e-02
6.155376884422110173e+00,6.000000000000000000e+00,1.119489788847032596e-01
6.195477386934673092e+00,6.000000000000000000e+00,1.403048175490008709e-01
6.235577889447236011e+00,6.000000000000000000e+00,1.743080516563369486e-01
6.275678391959798930e+00,6.000000000000000000e+00,2.143527729279684768e-01
6.315778894472361848e+00,6.000000000000000000e+00,2.605311343030521920e-01
6.355879396984923879e+00,6.000000000000000000e+00,3.125207204364164326e-01
6.395979899497486798e+00,6.000000000000000000e+00,3.695083873648354889e-01
6.436080402010049717e+00,6.000000000000000000e+00,4.301853755790774891e-01
6.476180904522612636e+00,6.000000000000000000e+00,4.928367221275536392e-01
6.516281407035175555e+00,6.000000000000000000e+00,5.557475535368616715e-01
6.556381909547738474e+00,6.000000000000000000e+00,6.172852582179187975e-01
6.596482412060301392e+00,6.000000000000000000e+00,6.756211849033804118e-01
6.636582914572864311e+00,6.000000000000000000e+00,7.292772514797750683e-01
6.676683417085427230e+00,6.000000000000000000e+00,7.772576210021223675e-01
6.716783919597989261e+00,6.000000000000000000e+00,8.190778470387342081e-01
6.756884422110552180e+00,6.000000000000000000e+00,8.547096419836354153e-01
6.796984924623115099e+00,6.000000000000000000e+00,8.844744541022158124e-01
6.837085427135678017e+00,6.000000000000000000e+00,9.089213649170878595e-01
6.877185929648240936e+00,6.000000000000000000e+00,9.287157781796824274e-01
6.917286432160803855e+00,6.000000000000000000e+00,9.445527375774902534e-01
6.957386934673366774e+00,6.000000000000000000e+00,9.570980947547925721e-01
6.997487437185929693e+00,6.000000000000000000e+00,9.669542799847936632e-01
7.037587939698491724e+00,6.000000000000000000e+00,9.746447612574422603e-01
7.077688442211054642e+00,6.000000000000000000e+00,9.806111009029564451e-01
7.117788944723617561e+00,6.000000000000000000e+00,9.852175506368988644e-01
7.157889447236180480e+00,6.000000000000000000e+00,9.887594965222955556e-01
7.197989949748743399e+00,6.000000000000000000e+00,9.914733215223816565e-01
7.238090452261306318e+00,6.000000000000000000e+00,9.935462280950794201e-01
7.278190954773869237e+00,6.000000000000000000e+00,9.951252440637700092e-01
7.318291457286432156e+00,6.000000000000000000e+00,9.963250730168451419e-01
7.358391959798995074e+00,6.000000000000000000e+00,9.972347112652520940e-01
7.398492462311557105e+00,6.000000000000000000e+00,9.979228950138990806e-01
7.438592964824120024e+00,6.000000000000000000e+00,9.984425080541261543e-01
7.478693467336682943e+00,6.000000000000000000e+00,9.988341026494816921e-01
7.518793969849245862e+00,6.000000000000000000e+00,9.991286843614382018e-01
7.558894472361808781e+00,6.000000000000000000e+00,9.993498976993853145e-01
7.598994974874371700e+00,6.000000000000000000e+00,9.995157309267320711e-01
7.639095477386934618e+00,6.000000000000000000e+00,9.996398391117841120e-01
7.679195979899497537e+00,6.000000000000000000e+00,9.997325666002270239e-01
7.719296482412060456e+00,6.000000000000000000e+00,9.998017343738875296e-01
7.759396984924622487e+00,6.000000000000000000e+00,9.998532444765486638e-01
7.799497487437185406e+00,6.000000000000000000e+00,9.998915427302569325e-01
7.839597989949748325e+00,6.000000000000000000e+00,9.999199720829179405e-01
7.879698492462311243e+00,6.000000000000000000e+00,9.999410418179199844e-01
7.919798994974874162e+00,6.000000000000000000e+00,9.999566322195307944e-01
7.959899497487437081e+00,6.000000000000000000e+00,9.999681498516110878e-01
8.000000000000000000e+00,6.000000000000000000e+00,9.999766451365272868e-01


==> anc/python/data/lowq_L1-3.csv <==
q,L,|T_L|^2,flux_residual
3.162277660168379394e-03,1.000000000000000000e+00,2.001483056655891912e-17,0.000000000000000000e+00
3.831186849557288981e-03,1.000000000000000000e+00,6.329453966275355427e-17,-3.330669073875469621e-16
4.641588833612777208e-03,1.000000000000000000e+00,2.001644718990846787e-16,2.220446049250313081e-16
5.623413251903490971e-03,1.000000000000000000e+00,6.330191934627515132e-16,-2.220446049250313081e-16
6.812920690579615281e-03,1.000000000000000000e+00,2.001979382581643115e-15,0.000000000000000000e+00
8.254041852680181826e-03,1.000000000000000000e+00,6.331696992310025795e-15,4.440892098500626162e-16
1.000000000000000021e-02,1.000000000000000000e+00,2.002649736631074564e-14,0.000000000000000000e+00
1.211527658628588217e-02,1.000000000000000000e+00,6.334655009033625416e-14,-1.110223024625156540e-16
1.467799267622068964e-02,1.000000000000000000e+00,2.003947532208365376e-13,6.661338147750939243e-16
1.778279410038922925e-02,1.000000000000000000e+00,6.340359263483106212e-13,0.000000000000000000e+00
2.154434690031883232e-02,1.000000000000000000e+00,2.006478653283859955e-12,-3.330669073875469621e-16
2.610157215682535822e-02,1.000000000000000000e+00,6.351687083964883209e-12,4.440892098500626162e-16
3.162277660168379134e-02,1.000000000000000000e+00,2.011538579664058000e-11,-1.110223024625156540e-16
3.831186849557287333e-02,1.000000000000000000e+00,6.374160957682329389e-11,4.440892098500626162e-16
4.641588833612777382e-02,1.000000000000000000e+00,2.021516656370070522e-10,-2.220446049250313081e-16
5.623413251903490451e-02,1.000000000000000000e+00,6.418420327510623802e-10,-3.330669073875469621e-16
6.812920690579611638e-02,1.000000000000000000e+00,2.041119229360736792e-09,4.440892098500626162e-16
8.254041852680181479e-02,1.000000000000000000e+00,6.505181221472645076e-09,-3.330669073875469621e-16
1.000000000000000056e-01,1.000000000000000000e+00,2.079495355048722213e-08,-1.110223024625156540e-16
1.211527658628588217e-01,1.000000000000000000e+00,6.674946463189054914e-08,4.440892098500626162e-16
1.467799267622069137e-01,1.000000000000000000e+00,2.154669706018616728e-07,-4.440892098500626162e-16
1.778279410038922925e-01,1.000000000000000000e+00,7.008584815222655725e-07,4.440892098500626162e-16
2.154434690031883370e-01,1.000000000000000000e+00,2.303348575342884186e-06,2.220446049250313081e-16
2.610157215682535892e-01,1.000000000000000000e+00,7.675487555405846832e-06,4.440892098500626162e-16
3.162277660168379412e-01,1.000000000000000000e+00,2.605462470320024610e-05,-7.771561172376095783e-16
3.162277660168379394e-03,2.000000000000000000e+00,3.557950123123864774e-31,-2.220446049250313081e-16
3.831186849557288981e-03,2.000000000000000000e+00,2.424038157495793527e-30,-4.440892098500626162e-16
4.641588833612777208e-03,2.000000000000000000e+00,1.651513224259105770e-29,-2.220446049250313081e-16
5.623413251903490971e-03,2.000000000000000000e+00,1.125198485087606876e-28,0.000000000000000000e+00
6.812920690579615281e-03,2.000000000000000000e+00,7.666248473932157572e-28,0.000000000000000000e+00
8.254041852680181826e-03,2.000000000000000000e+00,5.223318545874955936e-27,0.000000000000000000e+00
1.000000000000000021e-02,2.000000000000000000e+00,3.558971312380913463e-26,4.440892098500626162e-16
1.211527658628588217e-02,2.000000000000000000e+00,2.425060780068667576e-25,0.000000000000000000e+00
1.467799267622068964e-02,2.000000000000000000e+00,1.652523188198549339e-24,-2.220446049250313081e-16
1.778279410038922925e-02,2.000000000000000000e+00,1.126175363167436045e-23,0.000000000000000000e+00
2.154434690031883232e-02,2.000000000000000000e+00,7.675502910250076678e-23,-4.440892098500626162e-16
2.610157215682535822e-02,2.000000000000000000e+00,5.232029318502463447e-22,0.000000000000000000e+00
3.162277660168379134e-02,2.000000000000000000e+00,3.567259803273471650e-21,4.440892098500626162e-16
3.831186849557287333e-02,2.000000000000000000e+00,2.432989212921390621e-20,4.440892098500626162e-16
4.641588833612777382e-02,2.000000000000000000e+00,1.660101943297671784e-19,0.000000000000000000e+00
5.623413251903490451e-02,2.000000000000000000e+00,1.133454930958876425e-18,4.440892098500626162e-16
6.812920690579611638e-02,2.000000000000000000e+00,7.745575586395058959e-18,0.000000000000000000e+00
8.254041852680181479e-02,2.000000000000000000e+00,5.299515609913962865e-17,0.000000000000000000e+00
1.000000000000000056e-01,2.000000000000000000e+00,3.632143281774004298e-16,-3.330669073875469621e-16
1.211527658628588217e-01,2.000000000000000000e+00,2.495314255075138150e-15,4.440892098500626162e-16
1.467799267622069137e-01,2.000000000000000000e+00,1.719987094728859494e-14,-5.551115123125782702e-16
1.778279410038922925e-01,2.000000000000000000e+00,1.191006345051791949e-13,0.000000000000000000e+00
2.154434690031883370e-01,2.000000000000000000e+00,8.299380316223682675e-13,-1.110223024625156540e-16
2.610157215682535892e-01,2.000000000000000000e+00,5.833712919943606738e-12,-5.551115123125782702e-16
3.162277660168379412e-01,2.000000000000000000e+00,4.149530048763322029e-11,-4.440892098500626162e-16
3.162277660168379394e-03,3.000000000000000000e+00,1.517371594410588871e-45,0.000000000000000000e+00
3.831186849557288981e-03,3.000000000000000000e+00,2.227217848301359549e-44,-4.440892098500626162e-16
4.641588833612777208e-03,3.000000000000000000e+00,3.269153997879018928e-43,4.440892098500626162e-16
5.623413251903490971e-03,3.000000000000000000e+00,4.798559949793392535e-42,4.440892098500626162e-16
6.812920690579615281e-03,3.000000000000000000e+00,7.043536043110390548e-41,4.440892098500626162e-16
8.254041852680181826e-03,3.000000000000000000e+00,1.033896270279228342e-39,0.000000000000000000e+00
1.000000000000000021e-02,3.000000000000000000e+00,1.517654424661125176e-38,-2.220446049250313081e-16
1.211527658628588217e-02,3.000000000000000000e+00,2.227837512054498090e-37,0.000000000000000000e+00
1.467799267622068964e-02,3.000000000000000000e+00,3.270514091255900800e-36,4.440892098500626162e-16
1.778279410038922925e-02,3.000000000000000000e+00,4.801525477219220086e-35,4.440892098500626162e-16
2.154434690031883232e-02,3.000000000000000000e+00,7.049858963424032139e-34,0.000000000000000000e+00
2.610157215682535822e-02,3.000000000000000000e+00,1.035196825716542492e-32,0.000000000000000000e+00
3.162277660168379134e-02,3.000000000000000000e+00,1.520270969133766122e-31,-2.220446049250313081e-16
3.831186849557287333e-02,3.000000000000000000e+00,2.233179264756243187e-30,0.000000000000000000e+00
4.641588833612777382e-02,3.000000000000000000e+00,3.281487223377422333e-29,8.881784197001252323e-16
5.623413251903490451e-02,3.000000000000000000e+00,4.824047047214517437e-28,4.440892098500626162e-16
6.812920690579611638e-02,3.000000000000000000e+00,7.096296026367821877e-27,-2.220446049250313081e-16
8.254041852680181479e-02,3.000000000000000000e+00,1.044826158247918087e-25,-6.661338147750939243e-16
1.000000000000000056e-01,3.000000000000000000e+00,1.540296766204980448e-24,-6.661338147750939243e-16
1.211527658628588217e-01,3.000000000000000000e+00,2.274743773383397318e-23,0.000000000000000000e+00
1.467799267622069137e-01,3.000000000000000000e+00,3.367681727773287800e-22,0.000000000000000000e+00
1.778279410038922925e-01,3.000000000000000000e+00,5.002888080922160938e-21,0.000000000000000000e+00
2.154434690031883370e-01,3.000000000000000000e+00,7.467588227833431591e-20,-2.220446049250313081e-16
2.610157215682535892e-01,3.000000000000000000e+00,1.122029679782941356e-18,0.000000000000000000e+00
3.162277660168379412e-01,3.000000000000000000e+00,1.701293800347096000e-17,-2.220446049250313081e-16


==> anc/python/data/lowq_fits.json <==
{
 "1": {
  "exponent": 6.001461568300321,
  "prefactor": 0.020171901250498874
 },
 "2": {
  "exponent": 10.000772182417379,
  "prefactor": 3.572643432854264e-06
 },
 "3": {
  "exponent": 14.000563935129161,
  "prefactor": 1.5219311581044392e-10
 }
}

==> anc/python/data/mpmath_check.csv <==
q,X,|R|^2_mpmath,|R|^2_DOP853,abs_diff
0.5,60.0,0.99945966238468048096,9.9945966238468265e-01,2.16e-15
1,60.0,0.91242735497472549242,9.1242735497464755e-01,7.79e-14
2,60.0,0.011748744783254118394,1.1748744783254848e-02,7.30e-16
3,60.0,0.000051729167027773206293,5.1729167028171390e-05,3.98e-16


==> anc/python/data/phase_shifts.csv <==
q,L,delta_L,|S_L|
1.000000000000000000e+00,1.000000000000000000e+00,4.604693614984460281e-01,9.552106340307489063e-01
1.000000000000000000e+00,2.000000000000000000e+00,1.859787966311476359e-01,9.999950137331390376e-01
1.000000000000000000e+00,3.000000000000000000e+00,1.217272475506288726e-01,9.999999998311021043e-01
1.000000000000000000e+00,4.000000000000000000e+00,9.156763627573739905e-02,9.999999999999985567e-01
1.000000000000000000e+00,5.000000000000000000e+00,7.370698108420502270e-02,1.000000000000000666e+00
1.000000000000000000e+00,6.000000000000000000e+00,6.179636630772322031e-02,9.999999999999997780e-01
1.000000000000000000e+00,7.000000000000000000e+00,5.325223066744408373e-02,1.000000000000000888e+00
1.000000000000000000e+00,8.000000000000000000e+00,4.680982922873185015e-02,1.000000000000000666e+00
1.000000000000000000e+00,9.000000000000000000e+00,4.177208683264486272e-02,1.000000000000001554e+00
1.000000000000000000e+00,1.000000000000000000e+01,3.772149219128159009e-02,1.000000000000000000e+00
1.000000000000000000e+00,1.100000000000000000e+01,3.439201766080062644e-02,1.000000000000001110e+00
1.000000000000000000e+00,1.200000000000000000e+01,3.160581914241130524e-02,1.000000000000000222e+00
1.000000000000000000e+00,1.300000000000000000e+01,2.923934620622928998e-02,1.000000000000001332e+00
1.000000000000000000e+00,1.400000000000000000e+01,2.720401553989202498e-02,9.999999999999997780e-01
1.000000000000000000e+00,1.500000000000000000e+01,2.543461955210432612e-02,1.000000000000000222e+00
1.000000000000000000e+00,1.600000000000000000e+01,2.388206756655318272e-02,1.000000000000000222e+00
1.000000000000000000e+00,1.700000000000000000e+01,2.250868658838761985e-02,9.999999999999990008e-01
1.000000000000000000e+00,1.800000000000000000e+01,2.128507152091567087e-02,9.999999999999998890e-01
1.000000000000000000e+00,1.900000000000000000e+01,2.018793607537865131e-02,1.000000000000000444e+00
1.000000000000000000e+00,2.000000000000000000e+01,1.919858906838931359e-02,1.000000000000000444e+00
1.000000000000000000e+00,2.100000000000000000e+01,1.830186170402032381e-02,1.000000000000000000e+00
1.000000000000000000e+00,2.200000000000000000e+01,1.748530206569582843e-02,9.999999999999997780e-01
1.000000000000000000e+00,2.300000000000000000e+01,1.673860612075953741e-02,1.000000000000000000e+00
1.000000000000000000e+00,2.400000000000000000e+01,1.605315614956109513e-02,1.000000000000000666e+00
1.000000000000000000e+00,2.500000000000000000e+01,1.542170890042971962e-02,1.000000000000000222e+00
1.000000000000000000e+00,2.600000000000000000e+01,1.483810836218205954e-02,9.999999999999991118e-01
1.000000000000000000e+00,2.700000000000000000e+01,1.429711596504077212e-02,9.999999999999994449e-01
1.000000000000000000e+00,2.800000000000000000e+01,1.379421477986642573e-02,9.999999999999996669e-01
1.000000000000000000e+00,2.900000000000000000e+01,1.332552425886284093e-02,1.000000000000000444e+00
1.000000000000000000e+00,3.000000000000000000e+01,1.288765292864450275e-02,9.999999999999998890e-01
1.000000000000000000e+00,3.100000000000000000e+01,1.247766694101207219e-02,1.000000000000000444e+00
1.000000000000000000e+00,3.200000000000000000e+01,1.209296837289708382e-02,9.999999999999997780e-01
1.000000000000000000e+00,3.300000000000000000e+01,1.173129966061403281e-02,1.000000000000000000e+00
1.000000000000000000e+00,3.400000000000000000e+01,1.139063566153494973e-02,1.000000000000000000e+00
1.000000000000000000e+00,3.500000000000000000e+01,1.106921201739728342e-02,1.000000000000000222e+00
1.000000000000000000e+00,3.600000000000000000e+01,1.076542593278662086e-02,1.000000000000000222e+00
1.000000000000000000e+00,3.700000000000000000e+01,1.047787893056292829e-02,1.000000000000000222e+00
1.000000000000000000e+00,3.800000000000000000e+01,1.020528600809171051e-02,1.000000000000000222e+00
1.000000000000000000e+00,3.900000000000000000e+01,9.946523773679473435e-03,9.999999999999996669e-01
1.000000000000000000e+00,4.000000000000000000e+01,9.700551175075462773e-03,1.000000000000000444e+00
2.000000000000000000e+00,1.000000000000000000e+00,1.503808575033188877e+00,1.083916183481175716e-01
2.000000000000000000e+00,2.000000000000000000e+00,8.858797834622156309e-01,9.652841487778159868e-01
2.000000000000000000e+00,3.000000000000000000e+00,5.165436865600474547e-01,9.999860518333415493e-01
2.000000000000000000e+00,4.000000000000000000e+00,3.781889826423477929e-01,9.999999977749711721e-01
2.000000000000000000e+00,5.000000000000000000e+00,3.009055878498695380e-01,9.999999999998356870e-01
2.000000000000000000e+00,6.000000000000000000e+00,2.507249660271813063e-01,1.000000000000007105e+00
2.000000000000000000e+00,7.000000000000000000e+00,2.152578452044928981e-01,9.999999999999966693e-01
2.000000000000000000e+00,8.000000000000000000e+00,1.887597682457577142e-01,9.999999999999966693e-01
2.000000000000000000e+00,9.000000000000000000e+00,1.681654678795689584e-01,1.000000000000006217e+00
2.000000000000000000e+00,1.000000000000000000e+01,1.516774325322497452e-01,9.999999999999997780e-01
2.000000000000000000e+00,1.100000000000000000e+01,1.381670109455808149e-01,1.000000000000000666e+00
2.000000000000000000e+00,1.200000000000000000e+01,1.268876580277682742e-01,9.999999999999980016e-01
2.000000000000000000e+00,1.300000000000000000e+01,1.173248492589531039e-01,1.000000000000002442e+00
2.000000000000000000e+00,1.400000000000000000e+01,1.091119368839516685e-01,1.000000000000001554e+00
2.000000000000000000e+00,1.500000000000000000e+01,1.019803173155066217e-01,9.999999999999988898e-01
2.000000000000000000e+00,1.600000000000000000e+01,9.572856208790925248e-02,1.000000000000002442e+00
2.000000000000000000e+00,1.700000000000000000e+01,9.020256709106075355e-02,1.000000000000000666e+00
2.000000000000000000e+00,1.800000000000000000e+01,8.528237213731193478e-02,9.999999999999992228e-01
2.000000000000000000e+00,1.900000000000000000e+01,8.087316916338503636e-02,9.999999999999993339e-01
2.000000000000000000e+00,2.000000000000000000e+01,7.689901658796666206e-02,1.000000000000001110e+00
2.000000000000000000e+00,2.100000000000000000e+01,7.329835642466007994e-02,1.000000000000000888e+00
2.000000000000000000e+00,2.200000000000000000e+01,7.002075220017354995e-02,1.000000000000000666e+00
2.000000000000000000e+00,2.300000000000000000e+01,6.702448154486123633e-02,9.999999999999987788e-01
2.000000000000000000e+00,2.400000000000000000e+01,6.427472561147989927e-02,1.000000000000001332e+00
2.000000000000000000e+00,2.500000000000000000e+01,6.174219757052375190e-02,1.000000000000000888e+00
2.000000000000000000e+00,2.600000000000000000e+01,5.940208060893970021e-02,1.000000000000000000e+00
2.000000000000000000e+00,2.700000000000000000e+01,5.723320857557292335e-02,1.000000000000000444e+00
2.000000000000000000e+00,2.800000000000000000e+01,5.521741304315991999e-02,9.999999999999983347e-01
2.000000000000000000e+00,2.900000000000000000e+01,5.333901489332094903e-02,9.999999999999996669e-01
2.000000000000000000e+00,3.000000000000000000e+01,5.158440569356226302e-02,1.000000000000000444e+00
2.000000000000000000e+00,3.100000000000000000e+01,4.994172290831237759e-02,9.999999999999991118e-01
2.000000000000000000e+00,3.200000000000000000e+01,4.840057070447215115e-02,1.000000000000000222e+00
2.000000000000000000e+00,3.300000000000000000e+01,4.695180832128263010e-02,9.999999999999996669e-01
2.000000000000000000e+00,3.400000000000000000e+01,4.558735636270157265e-02,9.999999999999996669e-01
2.000000000000000000e+00,3.500000000000000000e+01,4.430005772139621739e-02,9.999999999999986677e-01
2.000000000000000000e+00,3.600000000000000000e+01,4.308353744820287573e-02,9.999999999999987788e-01
2.000000000000000000e+00,3.700000000000000000e+01,4.193211200745142891e-02,1.000000000000000888e+00
2.000000000000000000e+00,3.800000000000000000e+01,4.084068318739442899e-02,1.000000000000001110e+00
2.000000000000000000e+00,3.900000000000000000e+01,3.980468077630353735e-02,9.999999999999991118e-01
2.000000000000000000e+00,4.000000000000000000e+01,3.881997821170009300e-02,1.000000000000000000e+00


==> anc/python/data/sigma_tr.csv <==
q,sigma_tr/(pi a^2),Lmax_used
5.000000000000000278e-02,3.795675311599910181e-07,3.000000000000000000e+00
1.000000000000000056e-01,6.238486246753329869e-06,3.000000000000000000e+00
1.499999999999999944e-01,3.281461134572233107e-05,4.000000000000000000e+00
2.000000000000000111e-01,1.087666590565839332e-04,4.000000000000000000e+00
2.500000000000000000e-01,2.807092479442054489e-04,4.000000000000000000e+00
2.999999999999999889e-01,6.195899467639286824e-04,4.000000000000000000e+00
3.499999999999999778e-01,1.229325697816735681e-03,4.000000000000000000e+00
3.999999999999999667e-01,2.258276781902975993e-03,4.000000000000000000e+00
4.499999999999999556e-01,3.914287448365649964e-03,4.000000000000000000e+00
4.999999999999999445e-01,6.484151849831975255e-03,4.000000000000000000e+00
5.499999999999999334e-01,1.035842189319171290e-02,4.000000000000000000e+00
5.999999999999999778e-01,1.606234736612120739e-02,4.000000000000000000e+00
6.500000000000000222e-01,2.429320520686400683e-02,5.000000000000000000e+00
6.999999999999999556e-01,3.596292419808194696e-02,5.000000000000000000e+00
7.500000000000000000e-01,5.224204510896896664e-02,5.000000000000000000e+00
7.999999999999999334e-01,7.459560356624304889e-02,5.000000000000000000e+00
8.499999999999999778e-01,1.047921323940248922e-01,5.000000000000000000e+00
9.000000000000000222e-01,1.448526913610383993e-01,5.000000000000000000e+00
9.499999999999999556e-01,1.968891166871521992e-01,5.000000000000000000e+00
1.000000000000000000e+00,2.627677989230541855e-01,5.000000000000000000e+00
1.049999999999999822e+00,3.435483623702783595e-01,5.000000000000000000e+00
1.099999999999999867e+00,4.387206269071241005e-01,5.000000000000000000e+00
1.149999999999999911e+00,5.454251729243732028e-01,5.000000000000000000e+00
1.199999999999999956e+00,6.580500383258542918e-01,5.000000000000000000e+00
1.250000000000000000e+00,7.686735655447244353e-01,5.000000000000000000e+00
1.300000000000000044e+00,8.685416979615465660e-01,5.000000000000000000e+00
1.349999999999999867e+00,9.501447223644835516e-01,5.000000000000000000e+00
1.399999999999999911e+00,1.008960856534844019e+00,5.000000000000000000e+00
1.449999999999999956e+00,1.044083408118506417e+00,5.000000000000000000e+00
1.500000000000000000e+00,1.057653377576583953e+00,6.000000000000000000e+00
1.549999999999999822e+00,1.053641623708799990e+00,6.000000000000000000e+00
1.599999999999999867e+00,1.036632574127660744e+00,6.000000000000000000e+00
1.649999999999999911e+00,1.010983938453531961e+00,6.000000000000000000e+00
1.699999999999999956e+00,9.804196597496862564e-01,6.000000000000000000e+00
1.750000000000000000e+00,9.479432830889764627e-01,6.000000000000000000e+00
1.799999999999999822e+00,9.159283127316041329e-01,6.000000000000000000e+00
1.849999999999999867e+00,8.862763260546097088e-01,6.000000000000000000e+00
1.899999999999999911e+00,8.605767003561807238e-01,6.000000000000000000e+00
1.949999999999999956e+00,8.402312446567414828e-01,6.000000000000000000e+00
2.000000000000000000e+00,8.265204112820825344e-01,6.000000000000000000e+00
2.100000000000000089e+00,8.233446243484761062e-01,6.000000000000000000e+00
2.399999999999999911e+00,9.848306877440375917e-01,7.000000000000000000e+00
2.700000000000000178e+00,1.026262603245400529e+00,7.000000000000000000e+00
3.000000000000000000e+00,9.243895839603650799e-01,7.000000000000000000e+00
3.299999999999999822e+00,9.422105906917720430e-01,8.000000000000000000e+00
3.600000000000000089e+00,1.033987706353512337e+00,8.000000000000000000e+00
3.899999999999999911e+00,9.824448126161533512e-01,8.000000000000000000e+00
4.200000000000000178e+00,9.406084660325469970e-01,9.000000000000000000e+00
4.500000000000000000e+00,1.011172828608330576e+00,9.000000000000000000e+00
4.799999999999999822e+00,1.013114644921282670e+00,9.000000000000000000e+00
5.099999999999999645e+00,9.587349983366989514e-01,1.000000000000000000e+01
5.400000000000000355e+00,9.851893547716971122e-01,1.000000000000000000e+01
5.699999999999999289e+00,1.023595435950197974e+00,1.000000000000000000e+01
6.000000000000000000e+00,9.813587041441155234e-01,1.100000000000000000e+01
6.300000000000000711e+00,9.706227387402595053e-01,1.100000000000000000e+01
6.599999999999999645e+00,1.018558383977924198e+00,1.100000000000000000e+01
6.900000000000000355e+00,1.000720305243530950e+00,1.200000000000000000e+01
7.199999999999999289e+00,9.702083816633282343e-01,1.200000000000000000e+01
7.500000000000000000e+00,1.004198775596768956e+00,1.200000000000000000e+01
7.800000000000000711e+00,1.013189692830170019e+00,1.300000000000000000e+01
8.099999999999999645e+00,9.792277967933067373e-01,1.300000000000000000e+01
8.400000000000000355e+00,9.891071138698394050e-01,1.300000000000000000e+01
8.699999999999999289e+00,1.017082914861672904e+00,1.300000000000000000e+01
9.000000000000000000e+00,9.917380995106526154e-01,1.400000000000000000e+01
9.299999999999998934e+00,9.805216304980223230e-01,1.400000000000000000e+01
9.599999999999999645e+00,1.012472841034647963e+00,1.400000000000000000e+01
9.900000000000000355e+00,1.003315702322967296e+00,1.500000000000000000e+01
1.019999999999999929e+01,9.804679296886554818e-01,1.500000000000000000e+01
1.050000000000000000e+01,1.002168179728873287e+00,1.500000000000000000e+01
1.079999999999999893e+01,1.011070472749022287e+00,1.600000000000000000e+01
1.109999999999999964e+01,9.866056146953403605e-01,1.600000000000000000e+01
1.139999999999999858e+01,9.915257981288069233e-01,1.600000000000000000e+01
1.169999999999999929e+01,1.013214248460974964e+00,1.700000000000000000e+01
1.200000000000000000e+01,9.953573008544046585e-01,1.700000000000000000e+01
1.229999999999999893e+01,9.854727136649741315e-01,1.700000000000000000e+01
1.259999999999999964e+01,1.009345885425637412e+00,1.700000000000000000e+01
1.289999999999999858e+01,1.003682490942662042e+00,1.800000000000000000e+01
1.319999999999999929e+01,9.855562914825515275e-01,1.800000000000000000e+01
1.350000000000000000e+01,1.001318178430077754e+00,1.800000000000000000e+01
1.379999999999999893e+01,1.009327210661364438e+00,1.900000000000000000e+01
1.409999999999999964e+01,9.902578726141908483e-01,1.900000000000000000e+01
1.439999999999999858e+01,9.930934708927201537e-01,1.900000000000000000e+01
1.469999999999999929e+01,1.010740417224260446e+00,2.000000000000000000e+01
1.500000000000000000e+01,9.970300484330484325e-01,2.000000000000000000e+01


==> anc/python/data/table1_check.csv <==
q,|R1000-Rref|,||R1000|^2-|Rref|^2|,|d(1-|R|)|,|R500-R1000|,||R500|^2-|R1000|^2|,flux_residual_X1000
5.000e-01,1.391e-09,8.882e-15,4.441e-15,9.340e-09,5.373e-14,9.992e-15
1.000e+00,7.559e-10,4.008e-14,2.098e-14,4.376e-09,6.803e-13,1.284e-12
2.000e+00,6.064e-11,3.764e-14,1.735e-13,2.390e-10,1.596e-13,3.255e-11
3.000e+00,4.048e-12,1.684e-15,1.171e-13,9.979e-12,2.613e-14,4.920e-11


==> anc/python/ellis_core.py <==
"""Core solver: electromagnetic partial waves of the ultrastatic Ellis wormhole.

Radial problem (dimensionless x=l/a, q=omega a/c, lam=L(L+1)):
    psi'' + [q^2 - lam/(1+x^2)] psi = 0 .
For |x|>>1, V = lam/x^2 - lam/x^4 + ... , so the exact asymptotic solutions of the
leading tail are Riccati-Hankel functions z h_L^{(1,2)}(z), z=q|x|.  Matching to them
(instead of to plane waves) removes the O(1/X) truncation error of the 1/x^2 tail.

Conventions (time dependence e^{-i omega t}):
  x -> -inf :  psi ~ e^{iqx} + R e^{-iqx}
  x -> +inf :  psi ~ T e^{iqx}
  S_L (3D partial-wave S-matrix on the incident side, referred to free spherical
  waves):  u ~ z h2(z) + S_L z h1(z).  By parity of V, S_L = (-1)^{L+1} R_L.
"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.special import spherical_jn, spherical_yn

RTOL, ATOL = 1e-12, 1e-14

def riccati_h(L, z):
    """Return zh1, d(zh1)/dz, zh2, d(zh2)/dz."""
    j, y = spherical_jn(L, z), spherical_yn(L, z)
    jp, yp = spherical_jn(L, z, True), spherical_yn(L, z, True)
    h1, h1p = j + 1j*y, jp + 1j*yp
    h2, h2p = j - 1j*y, jp - 1j*yp
    return z*h1, h1 + z*h1p, z*h2, h2 + z*h2p

def _rhs(lam, q):
    def f(x, y):
        return [y[1], (lam/(1.0 + x*x) - q*q)*y[0]]
    return f

def amplitudes(q, L, X, match="rh", rtol=RTOL, atol=ATOL):
    """Complex (R, T) from integrating the right-outgoing Jost solution from +X to -X."""
    lam = L*(L + 1)
    if match == "rh":
        u1, du1, _, _ = riccati_h(L, q*X)
        f0, d0 = u1, q*du1                      # ~ (-i)^{L+1} e^{iqx}
    else:                                       # plane-wave matching (manuscript)
        f0 = np.exp(1j*q*X); d0 = 1j*q*f0
    s = solve_ivp(_rhs(lam, q), [X, -X], [f0 + 0j, d0 + 0j], method="DOP853",
                  rtol=rtol, atol=atol)
    f, fp = s.y[0, -1], s.y[1, -1]
    if match == "rh":
        u1, du1, u2, du2 = riccati_h(L, q*X)    # functions of z=q|x| at x=-X
        # f = a*u2 + b*u1 ;  d/dx = -q d/dz on the left
        M = np.array([[u2, u1], [-q*du2, -q*du1]])
        a, b = np.linalg.solve(M, [f, fp])
        sgn = (-1)**(L + 1)
        T = sgn/a
        R = sgn*b/a
    else:
        x = -X
        A = np.exp(-1j*q*x)/2*(f + fp/(1j*q))
        B = np.exp(1j*q*x)/2*(f - fp/(1j*q))
        T, R = 1/A, B/A
    return R, T

def S_matrix(q, L, X=400.0):
    R, T = amplitudes(q, L, X)
    return (-1)**(L + 1)*R, T

def sigma_tr(q, X=200.0, tol=1e-15):
    """Transmission cross section sigma_tr/(pi a^2) = q^-2 sum_{L>=1} (2L+1)|T_L|^2
    (TE and TM isospectral; unpolarised plane wave).  Finite for all q.

    NOTE: the total scattering cross section into the incident end is NOT finite:
    in the laboratory frame n^2-1 ~ a^2/(2 rho^2) is a 1/r^2 potential, the phase
    shifts decay as delta_L ~ 1/L and sum (2L+1) sin^2 delta_L diverges logarithmically
    (forward peak).  Only differential scattering at theta != 0 is finite."""
    s, L = 0.0, 1
    while True:
        _, T = amplitudes(q, L, X)
        t = (2*L + 1)*abs(T)**2/q**2
        s += t
        if L > q + 0.5 and t < tol*s:
            break
        L += 1
    return s, L

def phase_shift(q, L, X=400.0):
    """delta_L defined by S_L = |S_L| exp(2 i delta_L) on the incident side."""
    S, T = S_matrix(q, L, X)
    return 0.5*np.angle(S), abs(S)


==> anc/python/lowq_coeff.py <==
"""Zero-energy connection coefficient and low-frequency law |T_L|^2 ~ C_L q^{4L+2}.
psi_d ~ x^{-L} (x->+inf)  continues to  psi_d ~ alpha_L |x|^{L+1} (x->-inf).
Matching to Riccati-Bessel functions gives
   |T_L| = 2 q^{2L+1} / [(2L-1)!! (2L+1)!! |alpha_L|]."""
import mpmath as mp
mp.mp.dps = 30
def series(L, x, sign, K=40):
    # asymptotic series for (1+x^2) psi'' = lam psi, decaying branch x^{-L}
    lam = L*(L+1); c = [mp.mpf(1)]; s = 0; ds = 0
    for k in range(1, K):
        c.append(-c[-1]*(L+2*k-2)*(L+2*k-1)/((L+2*k)*(L+2*k+1)-lam))
    for k, ck in enumerate(c):
        p = -L-2*k; s += ck*x**p; ds += ck*p*x**(p-1)
    return s, ds
def alpha(L, X=mp.mpf(40)):
    lam = L*(L+1)
    s, ds = series(L, X, 1)
    F = mp.odefun(lambda t, y: [y[1], lam/(1+(X-t)**2)*y[0]], 0, [s, -ds])
    f, fpt = F(2*X); fp = -fpt
    # at x=-X: f = A g(x) + B h(x), g ~ |x|^{L+1}(1+...), h = decaying series in |x|
    # growing branch series: g = sum d_k |x|^{L+1-2k}
    d = [mp.mpf(1)]
    for k in range(1, 30):
        den = (L+1-2*k)*(L-2*k) - lam
        if den == 0: break
        d.append(-d[-1]*(L+3-2*k)*(L+2-2*k)/den)
    y = X
    g = sum(dk*y**(L+1-2*k) for k, dk in enumerate(d)); gy = sum(dk*(L+1-2*k)*y**(L-2*k) for k, dk in enumerate(d))
    h, hy = series(L, y, 1)
    # d/dx = -d/dy
    A, B = mp.lu_solve(mp.matrix([[g, h], [-gy, -hy]]), mp.matrix([f, fp]))
    return A
for L in (1, 2, 3, 4):
    a = alpha(L)
    df = lambda n: mp.fac2(n)
    C = (2/(df(2*L-1)*df(2*L+1)*abs(a)))**2
    print(L, mp.nstr(a, 20), "alpha/pi =", mp.nstr(a/mp.pi, 20), " C_L =", mp.nstr(C, 12), mp.identify(a/mp.pi))


==> anc/python/make_figures.py <==
"""Publication figures from ./data  ->  ./figures/*.pdf"""
import os, json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

os.makedirs("figures", exist_ok=True)
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
                     "axes.linewidth": 0.6, "xtick.direction": "in", "ytick.direction": "in",
                     "xtick.top": True, "ytick.right": True, "lines.linewidth": 1.4,
                     "legend.frameon": False, "axes.grid": False})
BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
RAMP = ["#86b6ef", "#5598e7", "#3987e5", "#256abf", "#184f95", "#0d366b"]   # ordinal L=1..6
INK2 = "#55554f"

def load(f):
    return np.loadtxt(f"data/{f}", delimiter=",", skiprows=1)

# ---- Fig. A: convergence ----
d = load("convergence_L1.csv")
fig, ax = plt.subplots(1, 2, figsize=(7.0, 2.7), sharex=True)
mk = {0.5: "o", 1.0: "s", 2.0: "^", 3.0: "D"}
for q in (0.5, 1.0, 2.0, 3.0):
    for m, c, ls in ((0, ORANGE, "--"), (1, BLUE, "-")):
        r = d[(d[:, 0] == q) & (d[:, 2] == m)]
        ok = r[:, 3] > 1e-13
        ax[0].loglog(r[ok, 1], r[ok, 3], ls, color=c, marker=mk[q], ms=3.5, lw=1.0)
        ok = r[:, 4] > 5e-15
        ax[1].loglog(r[ok, 1], r[ok, 4], ls, color=c, marker=mk[q], ms=3.5, lw=1.0)
X = np.array([20, 2000.0])
ax[0].loglog(X, 6.0/X, ":", color=INK2, lw=0.8); ax[0].text(700, 4e-2, r"$\propto X^{-1}$", color=INK2, fontsize=8)
ax[0].loglog(X, 2e-4/X**3, ":", color=INK2, lw=0.8); ax[0].text(22, 1.5e-10, r"$\propto X^{-3}$", color=INK2, fontsize=8)
ax[0].set_ylabel(r"$|\mathcal{R}_X-\mathcal{R}_\infty|$ (complex amplitude)")
ax[1].set_ylabel(r"$\left|\,|\mathcal{R}_X|^2-|\mathcal{R}_\infty|^2\right|$")
for a, t in zip(ax, ("(a)", "(b)")):
    a.set_xlabel(r"endpoint $X=l_{\max}/a$"); a.set_title(t, loc="left", fontsize=9)
from matplotlib.lines import Line2D
h = [Line2D([], [], color=ORANGE, ls="--", label="plane-wave matching"),
     Line2D([], [], color=BLUE, ls="-", label="Riccati–Hankel matching")] + \
    [Line2D([], [], color=INK2, ls="none", marker=mk[q], ms=3.5, label=f"$q={q:g}$") for q in mk]
fig.legend(handles=h, fontsize=7, loc="upper center", ncol=6, bbox_to_anchor=(0.5, 1.0))
fig.tight_layout(rect=(0, 0, 1, 0.92)); fig.savefig("figures/fig_convergence.pdf"); plt.close(fig)

# ---- Fig. B: greybody factors + WKB ----
g = load("greybody_L1-6.csv"); w = load("greybody_wkb.csv")
fig, ax = plt.subplots(1, 2, figsize=(7.0, 2.7))
for L in range(1, 7):
    r = g[g[:, 1] == L]; s = w[w[:, 1] == L]
    ax[0].plot(r[:, 0], r[:, 2], color=RAMP[L-1])
    ax[0].plot(s[:, 0], s[:, 2], ":", color=RAMP[L-1], lw=1.0)
    i = np.argmin(abs(r[:, 2] - 0.5)); ax[0].text(r[i, 0] - 0.12, 1.04, f"$L={L}$", fontsize=7, color=INK2, ha="center")
    ax[1].semilogy(r[:, 0], r[:, 2], color=RAMP[L-1])
    ax[1].semilogy(s[:, 0], s[:, 2], ":", color=RAMP[L-1], lw=1.0)
ax[0].set_ylabel(r"$|\mathcal{T}_L(q)|^2$"); ax[1].set_ylabel(r"$|\mathcal{T}_L(q)|^2$")
ax[1].set_ylim(1e-16, 2)
for a, t in zip(ax, ("(a)", "(b)")):
    a.set_xlabel(r"$q=\omega a/c$"); a.set_xlim(0, 8); a.set_title(t, loc="left", fontsize=9)
ax[0].legend(handles=[Line2D([], [], color=INK2, label="exact (numerical)"),
                      Line2D([], [], color=INK2, ls=":", label="first-order WKB")],
             fontsize=7, loc="center left", bbox_to_anchor=(0.0, 0.62))
ax[0].set_ylim(-0.03, 1.12)
fig.tight_layout(); fig.savefig("figures/fig_greybody.pdf"); plt.close(fig)

# ---- Fig. C: transmission cross section, low-q law, phase shifts ----
from math import factorial, pi
from scipy.special import factorial2 as f2
from run_study import wkb_T2
CL = lambda L: 4*(factorial(L-1)*factorial(L+1))**2/(pi**2*(f2(2*L-1)*f2(2*L+1))**4)
c = load("sigma_tr.csv"); lq = load("lowq_L1-3.csv"); ph = load("phase_shifts.csv")
fig, ax = plt.subplots(1, 3, figsize=(7.0, 2.45))
qw = np.linspace(0.3, 15, 150)
sw = [sum((2*L+1)*wkb_T2(q, L) for L in range(1, int(q)+25))/q**2 for q in qw]
ax[0].plot(c[:, 0], c[:, 1], color=BLUE, label="exact")
ax[0].plot(qw, sw, ":", color=ORANGE, lw=1.1, label="WKB sum")
ax[0].axhline(1, color=INK2, lw=0.6, ls="--")
ax[0].text(5.0, 1.15, r"$\pi a^2$: rays with $b<a$", fontsize=7, color=INK2)
ax[0].set_xlabel(r"$q=\omega a/c$"); ax[0].set_ylabel(r"$\sigma_{\rm tr}/(\pi a^2)$")
ax[0].set_xlim(0, 15); ax[0].set_ylim(0, 1.24); ax[0].legend(fontsize=7, loc="lower right")
for L in (1, 2, 3):
    r = lq[lq[:, 1] == L]
    ax[1].loglog(r[:, 0], r[:, 2], "o", ms=2.8, color=RAMP[2*L-1], mfc="none")
    qq = np.logspace(-2.5, -0.5, 50)
    ax[1].loglog(qq, CL(L)*qq**(4*L+2), "-", color=RAMP[2*L-1], lw=0.9)
    ax[1].text(0.03, CL(L)*0.03**(4*L+2)*1e5, f"$L={L}$", fontsize=7, color=INK2, ha="right")
ax[1].set_xlabel(r"$q$"); ax[1].set_ylabel(r"$|\mathcal{T}_L|^2$")
for q, col in ((1.0, BLUE), (2.0, ORANGE)):
    r = ph[ph[:, 0] == q]
    ax[2].plot(r[:, 1], (r[:, 1] + 0.5)*r[:, 2], "o", ms=2.8, color=col, mfc="none", label=f"$q={q:g}$")
    ax[2].axhline(pi*q**2/8, color=col, lw=0.8, ls="--")
ax[2].set_xlabel(r"$L$"); ax[2].set_ylabel(r"$(L+\frac{1}{2})\,\delta_L$")
ax[2].legend(fontsize=7, loc="center right")
for a, t in zip(ax, ("(a)", "(b)", "(c)")):
    a.set_title(t, loc="left", fontsize=9)
fig.tight_layout(); fig.savefig("figures/fig_cross_sections.pdf"); plt.close(fig)
print("figures written")


==> anc/python/mp_check.py <==
"""Independent check of the integrator: Taylor-series ODE solver (mpmath.odefun,
25 digits) vs. DOP853, same Riccati-Hankel matching and same endpoint X."""
import mpmath as mp, numpy as np, sys
from ellis_core import amplitudes
mp.mp.dps = 25
L, lam = 1, 2
def zh1(z): return -mp.e**(1j*z)*(1 + 1j/z)          # L=1 Riccati-Hankel
def dzh1(z): return -mp.e**(1j*z)*(1j*(1 + 1j/z) - 1j/z**2)
def zh2(z): return mp.conj(zh1(mp.conj(z)))
def dzh2(z): return mp.conj(dzh1(mp.conj(z)))
X = mp.mpf(sys.argv[1]) if len(sys.argv) > 1 else mp.mpf(60)
print("q,X,|R|^2_mpmath,|R|^2_DOP853,abs_diff")
for qq in ["0.5", "1", "2", "3"]:
    q = mp.mpf(qq); z = q*X
    F = mp.odefun(lambda s, y: [y[1], (lam/(1 + (X - s)**2) - q*q)*y[0]], 0,
                  [zh1(z), -q*dzh1(z)])
    f, fps = F(2*X); fp = -fps
    M = mp.matrix([[zh2(z), zh1(z)], [-q*dzh2(z), -q*dzh1(z)]])
    a, b = mp.lu_solve(M, mp.matrix([f, fp]))
    r2 = abs(b/a)**2
    R, T = amplitudes(float(q), 1, float(X), "rh")
    print(f"{qq},{float(X)},{mp.nstr(r2,20)},{abs(R)**2:.16e},{float(abs(r2-abs(R)**2)):.2e}", flush=True)


==> anc/python/run_study.py <==
"""Full numerical study for the Ellis-wormhole EM scattering problem.
Outputs CSV files in ./data .  Run:  python3 run_study.py
"""
import os, json, time
import numpy as np
from multiprocessing import Pool
from scipy.integrate import quad
from ellis_core import amplitudes, S_matrix, sigma_tr, phase_shift

os.makedirs("data", exist_ok=True)
QB = [0.5, 1.0, 2.0, 3.0]

# ---------- A. benchmark table (Table I) ----------
# The convergence study for Fig. 2 (with its independent reference value) is in
# convergence_study.py; this part only produces the Table I data.
def partA(pool):
    tab = []
    for q in QB:
        R5, T5 = amplitudes(q, 1, 500.0, "rh")
        R1, T1 = amplitudes(q, 1, 1000.0, "rh")
        tab.append([q, R1.real, R1.imag, abs(R1)**2, abs(T1)**2,
                    abs(abs(R1)**2 + abs(T1)**2 - 1), abs(abs(R5)**2 - abs(R1)**2),
                    1 - abs(R1)])
    np.savetxt("data/benchmark_L1.csv", np.array(tab), delimiter=",",
               header="q,ReR,ImR,|R|^2,|T|^2,flux_residual,|dR2|_(X500-X1000),1-|R|",
               comments="", fmt="%.15e")

# ---------- B. greybody factors |T_L|^2, L=1..6 ----------
def tl(args):
    q, L = args
    R, T = amplitudes(q, L, 200.0, "rh")
    return q, L, abs(T)**2, abs(R)**2 + abs(T)**2 - 1

def partB(pool):
    qs = np.linspace(0.02, 8.0, 200)
    jobs = [(q, L) for L in range(1, 7) for q in qs]
    res = pool.map(tl, jobs)
    np.savetxt("data/greybody_L1-6.csv", np.array(res), delimiter=",",
               header="q,L,|T_L|^2,flux_residual", comments="")

# ---------- C. low-frequency power law ----------
def partC(pool):
    qs = np.logspace(-2.5, -0.5, 25)
    jobs = [(q, L) for L in (1, 2, 3) for q in qs]
    res = np.array(pool.map(tl, jobs))
    np.savetxt("data/lowq_L1-3.csv", res, delimiter=",",
               header="q,L,|T_L|^2,flux_residual", comments="")
    fits = {}
    for L in (1, 2, 3):
        r = res[res[:, 1] == L]
        m = r[:, 0] < 0.03
        p = np.polyfit(np.log(r[m, 0]), np.log(r[m, 2]), 1)
        fits[L] = {"exponent": p[0], "prefactor": float(np.exp(p[1]))}
    json.dump(fits, open("data/lowq_fits.json", "w"), indent=1)
    return fits

# ---------- D. transmission cross section + phase shifts ----------
def cs(q):
    s, L = sigma_tr(q, X=200.0)
    return q, s, L

def ps(args):
    q, L = args
    d, aS = phase_shift(q, L, X=600.0)
    return q, L, d, aS

def partD(pool):
    qs = np.concatenate([np.linspace(0.05, 2.0, 40), np.linspace(2.1, 15.0, 44)])
    res = pool.map(cs, qs)
    np.savetxt("data/sigma_tr.csv", np.array(res), delimiter=",",
               header="q,sigma_tr/(pi a^2),Lmax_used", comments="")
    jobs = [(q, L) for q in (1.0, 2.0) for L in range(1, 41)]
    res = pool.map(ps, jobs)
    np.savetxt("data/phase_shifts.csv", np.array(res), delimiter=",",
               header="q,L,delta_L,|S_L|", comments="")

# ---------- first-order WKB: Kemble below the top, parabolic barrier above ----------
def wkb_T2(q, L):
    lt = L*(L + 1)          # first-order WKB on the exact potential (no Langer shift)
    if q*q < lt:
        xt = np.sqrt(lt/q**2 - 1)
        th = quad(lambda x: np.sqrt(max(lt/(1 + x*x) - q*q, 0.0)), -xt, xt, limit=200)[0]
        return 1/(1 + np.exp(2*th))
    return 1/(1 + np.exp(np.pi*(lt - q*q)/np.sqrt(lt)))   # parabolic barrier above top

def partE():
    qs = np.linspace(0.02, 8.0, 200)
    rows = [[q, L, wkb_T2(q, L)] for L in range(1, 7) for q in qs]
    np.savetxt("data/greybody_wkb.csv", np.array(rows), delimiter=",",
               header="q,L,|T_L|^2_WKB(first-order)", comments="")

if __name__ == "__main__":
    import sys
    parts = sys.argv[1] if len(sys.argv) > 1 else "ABCDE"
    t0 = time.time()
    with Pool(2) as pool:
        if "A" in parts: partA(pool); print("A", time.time() - t0, flush=True)
        if "B" in parts: partB(pool); print("B", time.time() - t0, flush=True)
        if "C" in parts: print(partC(pool)); print("C", time.time() - t0, flush=True)
        if "D" in parts: partD(pool); print("D", time.time() - t0, flush=True)
    if "E" in parts: partE()
    print("done", time.time() - t0)


==> anc/python/tolerance_check.py <==
"""Integrator-tolerance check: compares rtol=1e-12, 1e-13 and 3e-14 for L=1 at X=1000, 2000, 4000.
Shows that at rtol=1e-12 the accumulated integration error (~1e-10 at X~1000) exceeds the
Riccati-Hankel truncation error for X >~ 1000.  Output: data/convergence_tolerance_check.json"""
import numpy as np, json
from multiprocessing import Pool
from ellis_core import amplitudes
def job(a):
    q, X, rt = a
    R, T = amplitudes(q, 1, X, "rh", rtol=rt, atol=rt*1e-2)
    return q, X, rt, R
if __name__ == "__main__":
    jobs = [(q, X, rt) for q in (0.5,1.0,2.0,3.0) for X in (1000.0, 2000.0, 4000.0) for rt in (1e-12, 1e-13, 3e-14)]
    with Pool(2) as p: res = p.map(job, jobs)
    d = {(q,X,rt): R for q,X,rt,R in res}
    for q in (0.5,1.0,2.0,3.0):
        print(f"q={q}")
        for X in (1000.0,2000.0,4000.0):
            print("  X=%5d  |R(1e-12)-R(3e-14)|=%.1e  |R(1e-13)-R(3e-14)|=%.1e" % (X, abs(d[(q,X,1e-12)]-d[(q,X,3e-14)]), abs(d[(q,X,1e-13)]-d[(q,X,3e-14)])))
        print("  tight: |R2000-R4000|=%.1e  |R1000-R4000|=%.1e" % (abs(d[(q,2000.0,3e-14)]-d[(q,4000.0,3e-14)]), abs(d[(q,1000.0,3e-14)]-d[(q,4000.0,3e-14)])))
    json.dump({f"{q}_{int(X)}_{rt}": [R.real,R.imag] for (q,X,rt),R in d.items()}, open("data/convergence_tolerance_check.json","w"), indent=1)

